ColorMath - A package for color summed calculations in SU(Nc)

A Mathematica package for color summed calculations in QCD (SU(Nc)) is presented. Color contractions of any color amplitude appearing in QCD may be performed, and the package uses a syntax which is very similar to how color structure is written on paper. It also supports the definition of color vectors and bases, and special functions such as scalar products are defined for such color tensors.

==> anc/ColorMath1.0.m <==
(* ::Package:: *)

BeginPackage["ColorMath`"]

CM$VersionNumber = "1.0";
CM$VersionDate = "February 12 2013";
Print["Version: ", CM$VersionNumber, " (" CM$VersionDate, "), for Mathematica 7, 8 and 9."];
Print["Author: Malin Sjodahl"];
Print["For suggestions and bug reports contact malin.sjodahl@thep.lu.se."];
Print["If you use this package for research, please cite the ColorMath paper, arXiv:1211.2099."]

Unprotect[Conjugate];
Conjugate[Nc]=Nc;
Conjugate[TR]=TR;
Conjugate[Nc^Expr_ ]=Nc^Expr;
Conjugate[TR^Expr_ ]=TR^Expr;
Conjugate[Sqrt[Nc] ]=Sqrt[Nc];
Conjugate[Sqrt[TR] ]=Sqrt[TR];
Conjugate[Superscript[f,{G1$1_,G2$1_,G3$1_}]]:=Superscript[f,{G1$1,G2$1,G3$1}]
Conjugate[Superscript[d,{G1$1_,G2$1_,G3$1_}]]:=Superscript[d,{G1$1,G2$1,G3$1}]
Conjugate[Subscript[(Superscript[(Superscript[t,G1$1s_]),Q2$1_]), Q1$1_]]:=Subscript[(Superscript[(Superscript[t,Reverse[G1$1s]]),Q1$1]), Q2$1];
Conjugate[Superscript[o,G1$1s_]]:=Superscript[o,Reverse[G1$1s]];
Conjugate[Superscript[\[CapitalDelta],{G1$1_,G2$1_}]]:=Superscript[\[CapitalDelta],{G1$1,G2$1}]
Conjugate[Subscript[(Superscript[\[Delta],Q1$1_]), Q2$1_]]:=Subscript[(Superscript[\[Delta],Q2$1]), Q1$1]
Protect[Conjugate ];

AllIndices[CMExpr$_] := Module[{AllInd$, LowerQuarks$, UpperQuarks$, GluInd$, 
      inters$}, AllInd$ = {}; LowerQuarks$ = LowerQuarkIndices[CMExpr$]; 
      UpperQuarks$ = UpperQuarkIndices[CMExpr$]; GluInd$ = GluonIndices[CMExpr$]; 
      If[Intersection[LowerQuarks$, GluInd$] != {}, 
       {inters$ = Intersection[LowerQuarks$, GluInd$]; AllIndices::indices = 
          "The set of indices `1` appears to be both quark and Gluon type \
indices in `2`."; Message[AllIndices::indices, inters$, CMExpr$]; }]; 
      If[Intersection[GluInd$, UpperQuarks$] != {}, 
       {inters$ = Intersection[GluInd$, UpperQuarks$]; AllIndices::indices = 
          "The set of indices `1` appears to be both quark and Gluon type \
indices in `2`."; Message[AllIndices::indices, inters$, CMExpr$]; }]; 
      AllInd$ = Union[LowerQuarks$, UpperQuarks$, GluInd$]]
 
AllIndices /: AllIndices::usage = "AllIndices[Expr] returns a list of all \
(external and dummy) indices in Expr."
 
LowerQuarkIndices[CMExpr$_] := Module[{AllInd$, NewInd$}, 
     AllInd$ = {}; NewInd$ = Reap[CMExpr$ /. 
         Subscript[Superscript[Superscript[t, Gs$_], Q1$1_], Q2$1_] :> 
          Module[{}, Sow[Q2$1]; Subscript[Superscript[Superscript[t, {Gs$}], 
              Q1$1], Q2$1]; ]]; If[Length[NewInd$[[2]]] != 0, 
       AllInd$ = DeleteDuplicates[Join[AllInd$, NewInd$[[2]][[1]]]]; ]; 
      NewInd$ = Reap[CMExpr$ /. Subscript[Superscript[\[Delta], Q1$1_], 
           Q2$1_] :> Module[{}, Sow[Q2$1]; Subscript[Superscript[\[Delta], 
              Q1$1], Q2$1]; ]]; If[Length[NewInd$[[2]]] != 0, 
       AllInd$ = DeleteDuplicates[Join[AllInd$, NewInd$[[2]][[1]]]]; ]; 
      AllInd$]
 
LowerQuarkIndices /: LowerQuarkIndices::usage = "LowerQuarkIndices[Expr] \
returns a list of all (external and dummy) quark-type indices placed \
downstairs, i.e. Q2 in \
\!\(\*SubscriptBox[TemplateBox[{\"\[Delta]\",\"Q1\"},\n\"Superscript\"], \
\"Q2\"]\), and \!\(\*SubscriptBox[TemplateBox[{TemplateBox[{\"t\", \
RowBox[{\"{\", RowBox[{\"G1\", \",\", RowBox[{\"...\", \"GNg\"}]}], \"}\"}]}, \
\"Superscript\"],\"Q1\"},\n\"Superscript\"], \"Q2\"]\)."
 
Attributes[Subscript] = {NHoldRest}
 
Attributes[Superscript] = {NHoldRest, ReadProtected}
 
t[Gs$_, Q1$_, Q2$_] := Subscript[Superscript[Superscript[t, Gs$], Q1$], Q2$]
 
\[Delta][Q1$_, Q2$_] := Subscript[Superscript[\[Delta], Q1$], Q2$]
 
UpperQuarkIndices[CMExpr$_] := Module[{AllInd$, NewInd$}, 
     AllInd$ = {}; NewInd$ = Reap[CMExpr$ /. 
         Subscript[Superscript[Superscript[t, Gs$_], Q1$1_], Q2$1_] :> 
          Module[{}, Sow[Q1$1]; Subscript[Superscript[Superscript[t, {Gs$}], 
              Q1$1], Q2$1]; ]]; If[Length[NewInd$[[2]]] != 0, 
       AllInd$ = DeleteDuplicates[Join[AllInd$, NewInd$[[2]][[1]]]]; ]; 
      NewInd$ = Reap[CMExpr$ /. Subscript[Superscript[\[Delta], Q1$1_], 
           Q2$1_] :> Module[{}, Sow[Q1$1]; Subscript[Superscript[\[Delta], 
              Q1$1], Q2$1]; ]]; If[Length[NewInd$[[2]]] != 0, 
       AllInd$ = DeleteDuplicates[Join[AllInd$, NewInd$[[2]][[1]]]]; ]; 
      AllInd$]
 
UpperQuarkIndices /: UpperQuarkIndices::usage = "UpperQuarkIndices[Expr] \
returns a list of all (external and dummy) quark-type indices placed \
upstairs, i.e. Q1 in \
\!\(\*SubscriptBox[TemplateBox[{\"\[Delta]\",\"Q1\"},\n\"Superscript\"], \
\"Q2\"]\), and \!\(\*SubscriptBox[TemplateBox[{TemplateBox[{\"t\", \
RowBox[{\"{\", RowBox[{\"G1\", \",\", RowBox[{\"...\", \"GNg\"}]}], \"}\"}]}, \
\"Superscript\"],\"Q1\"},\n\"Superscript\"], \"Q2\"]\)."
 
GluonIndices[CMExpr$_] := Module[{AllInd$, NewInd$}, 
     AllInd$ = {}; NewInd$ = Reap[CMExpr$ /. Superscript[\[CapitalDelta], 
           {G1$1_, G2$1_}] :> Module[{}, Sow[G1$1]; Sow[G2$1]; 
            Superscript[\[CapitalDelta], {G1$1, G2$1}]; ]]; 
      If[Length[NewInd$[[2]]] != 0, 
       AllInd$ = DeleteDuplicates[Join[AllInd$, NewInd$[[2]][[1]]]]; ]; 
      NewInd$ = Reap[CMExpr$ /. Superscript[f, {G1$1_, G2$1_, G3$1_}] :> 
          Module[{}, Sow[G1$1]; Sow[G2$1]; Sow[G3$1]; Superscript[f, 
             {G1$1, G2$1, G3$1}]; ]]; If[Length[NewInd$[[2]]] != 0, 
       AllInd$ = DeleteDuplicates[Join[AllInd$, NewInd$[[2]][[1]]]]; ]; 
      NewInd$ = Reap[CMExpr$ /. Superscript[d, {G1$1_, G2$1_, G3$1_}] :> 
          Module[{}, Sow[G1$1]; Sow[G2$1]; Sow[G3$1]; Superscript[d, 
             {G1$1, G2$1, G3$1}]; ]]; If[Length[NewInd$[[2]]] != 0, 
       AllInd$ = DeleteDuplicates[Join[AllInd$, NewInd$[[2]][[1]]]]; ]; 
      NewInd$ = Reap[CMExpr$ /. Superscript[o, Gs$_] :> 
          Module[{}, Table[Sow[Gs$[[GsI$]]], {GsI$, 1, Length[Gs$]}]; 
            Superscript[o, Gs$]; ]]; If[Length[NewInd$[[2]]] != 0, 
       AllInd$ = DeleteDuplicates[Join[AllInd$, NewInd$[[2]][[1]]]]; ]; 
      NewInd$ = Reap[CMExpr$ /. Subscript[Superscript[Superscript[t, Gs$_], 
            Q1$1_], Q2$1_] :> Module[{}, Table[Sow[Gs$[[gInd$]]], 
             {gInd$, 1, Length[Gs$]}]; Subscript[Superscript[Superscript[t, {
                Gs$}], Q1$1], Q2$1]; ]]; If[Length[NewInd$[[2]]] != 0, 
       AllInd$ = DeleteDuplicates[Join[AllInd$, NewInd$[[2]][[1]]]]; ]; 
      AllInd$]
 
GluonIndices /: GluonIndices::usage = "GluonIndices[Expr] returns a list of \
all gluon indices (external and dummy) in the expression Expr."
 
\[CapitalDelta][G1$_, G2$_] := Superscript[\[CapitalDelta], {G1$, G2$}]
 
f[G1$_, G2$_, G3$_] := Superscript[f, {G1$, G2$, G3$}]
 
d[G1$_, G2$_, G3$_] := Superscript[d, {G1$, G2$, G3$}]
 
o[Gs$_] := Superscript[o, Gs$]
 
AllPairs[CMExpr$_] := Select[FindSymbols[CMExpr$], 
     Count[FindSymbols[CMExpr$], #1] == 2 & ]
 
AllPairs /: AllPairs::usage = "AllPairs[Expr] takes a list as argument and \
finds all the symbols that appear twice (including, for example, Times)."
 
FindSymbols[CMExpr$_] := Module[{symbs$ = {}}, 
     CMExpr$ /. cfac$_Symbol :> (symbs$ = Prepend[symbs$, cfac$]; cfac$); 
      symbs$]
 
FindSymbols /: FindSymbols::usage = "FindSymbols[Expr] returns a list of all \
symbols used in an expression. If they appear more than once, they will be \
listed more than once."
 
AllPermutations[Superscript[T\[CapitalDelta]$_, {G1$1_, G2$1_}]] := 
    Superscript[T\[CapitalDelta]$, {G1$1, G2$1}] | 
     Superscript[T\[CapitalDelta]$, {G2$1, G1$1}]
 
AllPermutations[Superscript[Tfd$_, {G1$1_, G2$1_, G3$1_}]] := 
    Superscript[Tfd$, {G1$1, G2$1, G3$1}] | Superscript[Tfd$, 
      {G2$1, G3$1, G1$1}] | Superscript[Tfd$, {G3$1, G1$1, G2$1}] | 
     Superscript[Tfd$, {G1$1, G3$1, G2$1}] | Superscript[Tfd$, 
      {G2$1, G1$1, G3$1}] | Superscript[Tfd$, {G3$1, G2$1, G1$1}]
 
AllSimpleRules := Union[SimpleRules, OTSimpleRules, Remove0To2ORules]
 
AllSimpleRules /: AllSimpleRules::usage = "AllSimpleRules is the set of all \
rules involving \
(\!\(\*TemplateBox[{\"\[Delta]\",\"Q2\"},\n\"Superscript\"]\)\!\(\*SubscriptB\
ox[\()\), \(Q1\)]\), \!\(\*TemplateBox[{\"\[CapitalDelta]\",RowBox[{\"{\", \
RowBox[{\"G1\", \",\", \"G2\"}], \"}\"}]},\n\"Superscript\"]\), \
\!\(\*TemplateBox[{\"o\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"...\", \
\",\", \"Gk\"}], \"}\"}]},\n\"Superscript\"]\) and \
\!\(\*SubscriptBox[TemplateBox[{TemplateBox[{\"t\", RowBox[{\"{\", \
RowBox[{\"G1\", \",\", \"...\", \",\", \"Gk\"}], \"}\"}]}, \
\"Superscript\"],\"Q1\"},\n\"Superscript\"], \"Q2\"]\) which do not increase \
the number of terms, i.e. the union of SimpleRules, Remove0To2ORules and \
OTSimpleRules."
 
SimpleRules = {Subscript[Superscript[\[Delta], Q1$1_], q2$1_]*
       Subscript[Superscript[Superscript[t, G1$1s_], q2$1_], Q3$1_] -> 
      Subscript[Superscript[Superscript[t, G1$1s], Q1$1], Q3$1], 
     Subscript[Superscript[\[Delta], Q1$1_], Q2$1_]*
       Subscript[Superscript[Superscript[t, G1$1s_], Q3$1_], Q1$1_] -> 
      Subscript[Superscript[Superscript[t, G1$1s], Q3$1], Q2$1], 
     Subscript[Superscript[\[Delta], Q1$1_], q2$1_]*
       Subscript[Superscript[\[Delta], q2$1_], Q3$1_] -> 
      Subscript[Superscript[\[Delta], Q1$1], Q3$1], 
     Subscript[Superscript[\[Delta], q1$1_], q1$1_] -> Nc, 
     Subscript[Superscript[Superscript[t, {G1$1_}], q1$1_], q2$1_]*
       Subscript[Superscript[Superscript[t, {G2$1_}], q2$1_], q1$1_] -> 
      TR*Superscript[\[CapitalDelta], {G1$1, G2$1}], 
     Subscript[Superscript[Superscript[t, {G1$1_}], q1$1_], q1$1_] -> 0, 
     Subscript[Superscript[Superscript[t, G1$1s_], q1$1_], q2$1_]*
       Subscript[Superscript[Superscript[t, G2$1s_], q2$1_], q1$1_] -> 
      Superscript[o, Join[G1$1s, G2$1s]], 
     Subscript[Superscript[Superscript[t, G1$1s_], q1$1_], q1$1_] -> 
      Superscript[o, G1$1s], 
     Subscript[Superscript[Superscript[t, G1$1s_], Q1$1_], q1$1_]*
       Subscript[Superscript[Superscript[t, G2$1s_], q1$1_], Q2$1_] -> 
      Subscript[Superscript[Superscript[t, Join[G1$1s, G2$1s]], Q1$1], Q2$1], 
     Subscript[Superscript[Superscript[t, {}], Q1$1_], Q2$1_] -> 
      Subscript[Superscript[\[Delta], Q1$1], Q2$1], 
     Superscript[o, {G1$1_, G2$1_}] -> TR*Superscript[\[CapitalDelta], 
        {G1$1, G2$1}], (Superscript[\[CapitalDelta], {G1$1_, g2$1_}] | 
        Superscript[\[CapitalDelta], {g2$1_, G1$1_}])*
       (Superscript[d, {g2$1_, G3$1_, G4$1_}] | Superscript[d, 
         {G3$1_, G4$1_, g2$1_}] | Superscript[d, {G4$1_, g2$1_, G3$1_}] | 
        Superscript[d, {g2$1_, G4$1_, G3$1_}] | Superscript[d, 
         {G3$1_, g2$1_, G4$1_}] | Superscript[d, {G4$1_, G3$1_, g2$1_}]) -> 
      Superscript[d, {G1$1, G3$1, G4$1}], 
     (Superscript[\[CapitalDelta], {G1$1_, g2$1_}] | 
        Superscript[\[CapitalDelta], {g2$1_, G1$1_}])*
       (Superscript[f, {g2$1_, G3$1_, G4$1_}] | Superscript[f, 
         {G3$1_, G4$1_, g2$1_}] | Superscript[f, {G4$1_, g2$1_, G3$1_}]) -> 
      Superscript[f, {G1$1, G3$1, G4$1}], 
     (Superscript[\[CapitalDelta], {G1$1_, g2$1_}] | 
        Superscript[\[CapitalDelta], {g2$1_, G1$1_}])*
       (Superscript[\[CapitalDelta], {g2$1_, G2$1_}] | 
        Superscript[\[CapitalDelta], {G2$1_, g2$1_}]) -> 
      Superscript[\[CapitalDelta], {G1$1, G2$1}], 
     Superscript[\[CapitalDelta], {G1$1_, G1$1_}] -> -1 + Nc^2, 
     (Superscript[\[CapitalDelta], {G1$1_, g2$1_}] | 
         Superscript[\[CapitalDelta], {g2$1_, G1$1_}])*
        Subscript[Superscript[Superscript[t, G3$1s_], Q1$1_], Q2$1_] /; 
       Count[G3$1s, g2$1] == 1 :> Subscript[Superscript[
        Superscript[t, G3$1s /. g2$1 -> G1$1], Q1$1], Q2$1], 
     (Superscript[\[CapitalDelta], {G1$1_, g2$1_}] | 
         Superscript[\[CapitalDelta], {g2$1_, G1$1_}])*
        Superscript[o, G3$1s_] /; Count[G3$1s, g2$1] == 1 :> 
      Superscript[o, G3$1s /. g2$1 -> G1$1], 
     Superscript[\[CapitalDelta], {G1$1_, G2$1_}]^2 -> -1 + Nc^2}
 
SimpleRules /: SimpleRules::usage = "Basic rules for quark and gluon \
contraction. These rules, which involve \
\!\(\*SubscriptBox[TemplateBox[{\"\[Delta]\",\"Q1\"},\n\"Superscript\"], \
\"Q2\"]\), \!\(\*TemplateBox[{\"\[CapitalDelta]\",RowBox[{\"{\", \
RowBox[{\"G1\", \",\", \"G2\"}], \"}\"}]},\n\"Superscript\"]\) or quark \
contraction, never increase the number of terms."
 
OTSimpleRules = {Superscript[o, Gs$_ /; NMaxGluonCheck[Gs$] == 2] :> 
      Module[{Place1$, Place2$, Newgs1$, CMres$, Multiplicities$, theg$, 
        muli$}, Multiplicities$ = Transpose[Tally[Gs$]][[2]]; 
        For[muli$ = 1, muli$ <= Length[Multiplicities$], muli$++, 
         If[Multiplicities$[[muli$]] == 2, {theg$ = Gs$[[muli$]]; 
            Break[]; }]]; Place1$ = Position[Gs$, theg$][[1]][[1]]; 
        Place2$ = Position[Gs$, theg$][[2]][[1]]; 
        If[Place2$ - Place1$ == 1 || (Place1$ == 1 && Place2$ == 
            Length[Gs$]), {Newgs1$ = Drop[Drop[Gs$, {Place2$}], {Place1$}]; 
           If[ !Length[Union[Gs$]] - Length[Union[Newgs1$]] == 1, 
            {Print["OTSimpleRules Warning "]; Print["OTSimpleRules Old ", 
               Superscript[o, Gs$]]; Print["OTSimpleRules New ", Superscript[
                o, Newgs1$]]; }]; CMres$ = (TR/Nc)*(Nc^2 - 1)*Superscript[o, 
               Newgs1$] /. Remove0To2ORules; }, 
         If[Place2$ - Place1$ == 2 || (Place1$ == 1 && Place2$ == 
              Length[Gs$] - 1) || (Place1$ == 2 && Place2$ == Length[Gs$]), 
           {Newgs1$ = Drop[Drop[Gs$, {Place2$}], {Place1$}]; 
             If[ !Length[Union[Gs$]] - Length[Union[Newgs1$]] == 1, 
              {Print["Warning "]; Print["Old ", Superscript[o, Gs$]]; 
                Print["New ", Superscript[o, Newgs1$]]; }]; 
             CMres$ = (-(TR/Nc))*Superscript[o, Newgs1$] /. 
               Remove0To2ORules; }, {CMres$ = Superscript[o, Gs$]; }]; ]; 
        CMres$], Subscript[Superscript[Superscript[t, 
         Gs$_ /; NMaxGluonCheck[Gs$] == 2], Q1$1_], Q2$1_] :> 
      Module[{place$, Newgs1$, CMres$, Multiplicities$, NNei$, NNNei$}, 
       Multiplicities$ = Transpose[Tally[Gs$]][[2]]; 
        CMres$ = Subscript[Superscript[Superscript[t, Gs$], Q1$1], Q2$1]; 
        Newgs1$ = Gs$; NNei$ = 0; For[place$ = 1, place$ < Length[Newgs1$], 
         place$++, If[Newgs1$[[place$]] == Newgs1$[[place$ + 1]], 
           {Newgs1$ = Drop[Newgs1$, {place$, place$ + 1}]; NNei$++; 
             CMres$ = Subscript[Superscript[Superscript[t, Newgs1$], Q1$1], 
                Q2$1] /. Remove0ORules; place$ = place$ - 1; }]; ]; 
        CMres$ = CMres$*((TR/Nc)*(Nc^2 - 1))^NNei$; NNNei$ = 0; 
        For[place$ = 1, place$ < Length[Newgs1$] - 1, place$++, 
         If[Newgs1$[[place$]] == Newgs1$[[place$ + 2]], 
           {NNNei$++; Newgs1$ = Newgs1$ = Drop[Drop[Newgs1$, {place$}], 
                {place$ + 1}]; CMres$ = Subscript[Superscript[Superscript[t, 
                   Newgs1$], Q1$1], Q2$1]*((TR/Nc)*(Nc^2 - 1))^NNei$ /. 
               Remove0ORules; place$ = place$ - 1; }]; ]; 
        CMres$ = CMres$*(-(TR/Nc))^NNNei$; CMres$ /. Remove0ORules], 
     Superscript[o, Gs$_]^2 :> OSquare[Length[Gs$]]}
 
OTSimpleRules /: OTSimpleRules::usage = "Rules for contracting neighboring \
and next to neighboring gluons in closed and open quark-lines, \
\!\(\*TemplateBox[{\"o\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"...\", \
\",\", \"Gk\"}], \"}\"}]},\n\"Superscript\"]\) and \
\!\(\*SubscriptBox[TemplateBox[{TemplateBox[{\"t\", RowBox[{\"{\", \
RowBox[{\"G1\", \",\", \"...\", \",\", \"Gk\"}], \"}\"}]}, \
\"Superscript\"],\"Q1\"},\n\"Superscript\"], \"Q2\"]\)."
 
NMaxGluonCheck[Gs$_] := Module[{CMres$}, If[Length[Gs$] == 0, CMres$ = 0]; 
      If[Length[Gs$] > 0, CMres$ = Max[Transpose[Tally[Gs$]][[2]]]]; CMres$]
 
NMaxGluonCheck /: NMaxGluonCheck::usage = "Little helper function to see if a \
list contains two gluons of the same kind."
 
Remove0To2ORules = {Superscript[o, LIndV$_ /; Length[LIndV$] == 1] -> 0, 
     Superscript[o, LIndV$_ /; Length[LIndV$] == 0] -> Nc, 
     Superscript[o, {G1$1_, G2$1_}] -> TR*Superscript[\[CapitalDelta], 
        {G1$1, G2$1}]}
 
Remove0To2ORules /: Remove0To2ORules::usage = "Rules for simplifying closed \
quark-lines with 0 to 2 gluons, \!\(\*TemplateBox[{\"o\",RowBox[{\"{\", \
\"}\"}]},\n\"Superscript\"]\)=Nc, \!\(\*TemplateBox[{\"o\",RowBox[{\"{\", \
\"G1\", \"}\"}]},\n\"Superscript\"]\)=0, \
\!\(\*TemplateBox[{\"o\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"G2\"}], \
\"}\"}]},\n\"Superscript\"]\)=TR \
\!\(\*TemplateBox[{\"\[CapitalDelta]\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \
\"G2\"}], \"}\"}]},\n\"Superscript\"]\)"
 
Remove0ORules = {Subscript[Superscript[Superscript[t, 
         LIndV$_ /; Length[LIndV$] == 0], Q1$1_], Q2$1_] -> 
      Subscript[Superscript[\[Delta], Q1$1], Q2$1]}
 
Remove0ORules /: Remove0ORules::usage = "Rule for simplifying closed \
quark-lines with 0 gluons,\!\(\*TemplateBox[{RowBox[{\" \", \
\"o\"}],RowBox[{\"{\", \"}\"}]},\n\"Superscript\"]\)=Nc."
 
OSquare[Nglu$_] := OSquare[Nglu$] = Module[{Gs$, ii$}, 
      Gs$ = Table[Unique[d], {ii$, Nglu$}]; 
       Factor[Expand[(Superscript[o, Gs$] /. OTToTRules)*
            (Superscript[o, Gs$] /. OTToTRules) //. OTGluonRules] //. 
         SimpleRules]]
 
OSquare /: OSquare::usage = "OSquare[Ng] calculates \
\!\(\*TemplateBox[{\"o\",RowBox[{\"{\", RowBox[{\"g1\", \",\", \
RowBox[{\"...\", \"gNg\"}]}], \"}\"}]},\n\"Superscript\"]\)^2."
 
OTToTRules = {Superscript[o, Gs_] :> Module[{qVecInd$, nInd$, qInd$}, 
       nInd$ = Length[Gs]; qVecInd$ = Table[Unique[qInd$], 
          {uind$, nInd$ + 1}]; Product[Subscript[Superscript[
            Superscript[t, {Gs[[gInd$]]}], qVecInd$[[gInd$]]], 
           qVecInd$[[gInd$ + 1]]], {gInd$, Length[Gs]}] /. 
         qVecInd$[[nInd$ + 1]] -> qVecInd$[[1]]], 
     Subscript[Superscript[Superscript[t, Gs_], Q1$1_], Q2$1_] :> 
      Module[{qVecInd$, nInd$, qInd$}, nInd$ = Length[Gs]; 
        qVecInd$ = Table[Unique[qInd$], {uind$, nInd$ + 1}]; 
        Product[Subscript[Superscript[Superscript[t, {Gs[[gInd$]]}], 
            qVecInd$[[gInd$]]], qVecInd$[[gInd$ + 1]]], 
          {gInd$, Length[Gs]}] /. {qVecInd$[[1]] -> Q1$1, 
          qVecInd$[[nInd$ + 1]] -> Q2$1}]}
 
OTToTRules /: OTToTRules::usage = "Rules for replacing open and closed \
quark-lines (\!\(\*SubscriptBox[TemplateBox[{TemplateBox[{\"t\", \
RowBox[{\"{\", RowBox[{\"G1\", \",\", \"...\", \",\", \"Gk\"}], \"}\"}]}, \
\"Superscript\"],\"Q1\"},\n\"Superscript\"], \"Q2\"]\) and \
\!\(\*TemplateBox[{\"o\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"...\", \
\",\", \"Gk\"}], \"}\"}]},\n\"Superscript\"]\)) with products of \
SU(\!\(\*SubscriptBox[\(N\), \(c\)]\)) generators \
(\!\(\*SubscriptBox[TemplateBox[{TemplateBox[{\"t\", RowBox[{\"{\", \"G1\", \
\"}\"}]}, \"Superscript\"],\"Q1\"},\n\"Superscript\"], \"Q2\"]\))."
 
OTGluonRules = {Superscript[o, g1$1s_]*Superscript[o, g2$1s_] /; 
       Intersection[g1$1s, g2$1s] != {}*TextCell[""]*TextCell[""]*
         TextCell[""] :> Module[{theg$, Place1$, Place2$, g1$1s1, g1$1s2, 
        g2$1s1, g2$1s2, FirstL$, SecondL$, NewL$, NewL1$, NewL2$, Supterm$}, 
       If[Order[g1$1s[[1]], g2$1s[[1]]] == -1, 
         {FirstL$ = g2$1s; SecondL$ = g1$1s}, 
         {FirstL$ = g1$1s; SecondL$ = g2$1s}]; 
        theg$ = Intersection[g1$1s, g2$1s][[1]]; 
        Place1$ = Position[FirstL$, theg$][[1,1]]; 
        Place2$ = Position[SecondL$, theg$][[1,1]]; 
        g1$1s1 = Take[FirstL$, Place1$ - 1]; g2$1s1 = Take[SecondL$, 
          Place2$ - 1]; g1$1s2 = Take[FirstL$, -(Length[FirstL$] - Place1$)]; 
        g2$1s2 = Take[SecondL$, -(Length[SecondL$] - Place2$)]; NewL$ = {}; 
        NewL$ = Join[g1$1s1, g2$1s2, g2$1s1, g1$1s2]; 
        NewL1$ = Drop[g1$1s, {Position[g1$1s, theg$][[1,1]]}]; 
        NewL2$ = Drop[g2$1s, {Position[g2$1s, theg$][[1,1]]}]; 
        Supterm$ = (1/Nc)*Superscript[o, NewL1$]*Superscript[o, NewL2$]; 
        TR*(Superscript[o, NewL$] - Supterm$) /. Remove0To2ORules], 
     Subscript[Superscript[Superscript[t, g1$1s_], Q1$1_], Q2$1_]*
        Superscript[o, g2$1s_] /; Intersection[g1$1s, g2$1s] != 
        {}*TextCell[""]*TextCell[""]*TextCell[""] :> 
      Module[{theg$, Place1$, Place2$, g1$1s1, g1$1s2, g2$1s1, g2$1s2, NewL$, 
        NewL1$, NewL2$, SecondL$, FirstL$, Supterm$}, 
       FirstL$ = g1$1s; SecondL$ = g2$1s; theg$ = Intersection[g1$1s, g2$1s][[
          1]]; Place1$ = Position[FirstL$, theg$][[1]][[1]]; 
        Place2$ = Position[SecondL$, theg$][[1,1]]; 
        g1$1s1 = Take[FirstL$, Place1$ - 1]; g2$1s1 = Take[SecondL$, 
          Place2$ - 1]; g1$1s2 = Take[FirstL$, -(Length[FirstL$] - Place1$)]; 
        g2$1s2 = Take[SecondL$, -(Length[SecondL$] - Place2$)]; NewL$ = {}; 
        NewL$ = Join[g1$1s1, g2$1s2, g2$1s1, g1$1s2]; 
        NewL1$ = Drop[g1$1s, {Position[g1$1s, theg$][[1,1]]}]; 
        NewL2$ = Drop[g2$1s, {Position[g2$1s, theg$][[1,1]]}]; 
        Supterm$ = (1/Nc)*Subscript[Superscript[Superscript[t, NewL1$], 
            Q1$1], Q2$1]*Superscript[o, NewL2$]; 
        TR*(Subscript[Superscript[Superscript[t, NewL$], Q1$1], Q2$1] - 
           Supterm$) /. Union[Remove0To2ORules, Remove0ORules]], 
     Subscript[Superscript[Superscript[t, g1$1s_], Q1$1_], Q2$1_]*
        Subscript[Superscript[Superscript[t, g2$1s_], Q3$1_], Q4$1_] /; 
       Intersection[g1$1s, g2$1s] != {}*TextCell[""]*TextCell[""]*
         TextCell[""] :> Module[{theg$, Place1$, Place2$, g1$1s1, g1$1s2, 
        g2$1s1, g2$1s2, NewLa$, NewLb$, NewL1$, NewL2$, SecondL$, FirstL$, 
        Supterm$}, FirstL$ = g1$1s; SecondL$ = g2$1s; 
        theg$ = Intersection[g1$1s, g2$1s][[1]]; 
        Place1$ = Position[FirstL$, theg$][[1,1]]; 
        Place2$ = Position[SecondL$, theg$][[1,1]]; 
        g1$1s1 = Take[FirstL$, Place1$ - 1]; g2$1s1 = Take[SecondL$, 
          Place2$ - 1]; g1$1s2 = Take[FirstL$, -(Length[FirstL$] - Place1$)]; 
        g2$1s2 = Take[SecondL$, -(Length[SecondL$] - Place2$)]; NewLa$ = {}; 
        NewLb$ = {}; NewLa$ = Join[g1$1s1, g2$1s2]; 
        NewLb$ = Join[g2$1s1, g1$1s2]; NewL1$ = Drop[g1$1s, 
          {Position[g1$1s, theg$][[1,1]]}]; NewL2$ = 
         Drop[g2$1s, {Position[g2$1s, theg$][[1,1]]}]; 
        Supterm$ = (1/Nc)*Subscript[Superscript[Superscript[t, NewL1$], 
            Q1$1], Q2$1]*Subscript[Superscript[Superscript[t, NewL2$], Q3$1], 
           Q4$1]; TR*(Subscript[Superscript[Superscript[t, NewLa$], Q1$1], 
             Q4$1]*Subscript[Superscript[Superscript[t, NewLb$], Q3$1], 
             Q2$1] - Supterm$) /. Union[Remove0To2ORules, Remove0ORules]], 
     Subscript[Superscript[Superscript[t, Gs$_ /; 
          Max[Transpose[Tally[Gs$]][[2]]] == 2], Q1$1_], Q2$1_] :> 
      Module[{muli$, theg$, Place1$, Place2$, Newgs1$, Newgs2$, CMres$, rem$, 
        Multiplicities$}, Multiplicities$ = Transpose[Tally[Gs$]][[2]]; 
        For[muli$ = 1, muli$ <= Length[Multiplicities$], muli$++, 
         If[Multiplicities$[[muli$]] == 2, {theg$ = Gs$[[muli$]], Break[]}]]; 
        Place1$ = Position[Gs$, theg$][[1]][[1]]; 
        Place2$ = Position[Gs$, theg$][[2]][[1]]; If[Place2$ - Place1$ == 1, 
         {Newgs1$ = Drop[Gs$, {Place1$, Place2$}]; 
           CMres$ = (TR/Nc)*(Nc^2 - 1)*Subscript[Superscript[Superscript[t, 
                 Newgs1$], Q1$1], Q2$1] /. Remove0ORules; }, 
         If[Place2$ - Place1$ == 2, {Newgs1$ = Drop[Drop[Gs$, {Place2$}], 
              {Place1$}]; If[ !Length[Union[Gs$]] - Length[Union[Newgs1$]] == 
               1, {OTGluonRules::check = 
                "The old quark-line was `1` and the new is `2`."; Message[
                OTGluonRules::check, Subscript[Superscript[Superscript[t, 
                   Gs$], Q1$1], Q2$1], Subscript[Superscript[Superscript[t, 
                   Newgs1$], Q1$1], Q2$1]]; }]; CMres$ = 
             (-(TR/Nc))*Subscript[Superscript[Superscript[t, Newgs1$], Q1$1], 
                Q2$1] /. Remove0ORules; }, 
          {Newgs1$ = Drop[Drop[Gs$, {Place2$}], {Place1$}]; 
            Newgs2$ = Drop[Gs$, {Place1$, Place2$}]; 
            rem$ = Take[Gs$, {Place1$ + 1, Place2$ - 1}]; 
            CMres$ = TR*(Subscript[Superscript[Superscript[t, Newgs2$], Q1$1], 
                  Q2$1]*Superscript[o, rem$] - (1/Nc)*Subscript[Superscript[
                   Superscript[t, Newgs1$], Q1$1], Q2$1]) /. 
              Remove0ORules; }]]; CMres$], 
     Superscript[o, Gs$_ /; Max[Transpose[Tally[Gs$]][[2]]] == 2] :> 
      Module[{muli$, theg$, Place1$, Place2$, Newgs1$, Newgs2$, CMres$, rem$, 
        Multiplicities$}, Multiplicities$ = Transpose[Tally[Gs$]][[2]]; 
        For[muli$ = 1, muli$ <= Length[Multiplicities$], muli$++, 
         If[Multiplicities$[[muli$]] == 2, {theg$ = Gs$[[muli$]], Break[]}]]; 
        Place1$ = Position[Gs$, theg$][[1]][[1]]; 
        Place2$ = Position[Gs$, theg$][[2]][[1]]; 
        If[Place2$ - Place1$ == 1 || (Place1$ == 1 && Place2$ == 
            Length[Gs$]), {Newgs1$ = Delete[Delete[Gs$, Place2$], Place1$]; 
           CMres$ = (TR/Nc)*(Nc^2 - 1)*Superscript[o, Newgs1$] /. 
             {Superscript[o, Gs1$_ /; Length[Gs1$] == 1] -> 0, 
              Superscript[o, Gs1$_ /; Length[Gs1$] == 0] -> Nc}; }, 
         If[Place2$ - Place1$ == 2, {Newgs1$ = Drop[Drop[Gs$, {Place2$}], 
              {Place1$}]; If[ !Length[Union[Gs$]] - Length[Union[Newgs1$]] == 
               1, {Print["Warning "]; Print["Old ", Superscript[o, Gs$]]; 
               Print["New ", Superscript[o, Newgs1$]]; }]; 
            CMres$ = (-(TR/Nc))*Superscript[o, Newgs1$] /. 
              {Superscript[o, Gs1$_ /; Length[Gs1$] == 1] -> 0, Superscript[
                 o, Gs1$_ /; Length[Gs1$] == 0] -> Nc}; }, 
          {Newgs1$ = Drop[Drop[Gs$, {Place2$}], {Place1$}]; 
            Newgs2$ = Drop[Gs$, {Place1$, Place2$}]; 
            rem$ = Take[Gs$, {Place1$ + 1, Place2$ - 1}]; 
            CMres$ = TR*(Superscript[o, Newgs2$]*Superscript[o, rem$] - 
                (1/Nc)*Superscript[o, Newgs1$]) /. Remove0To2ORules; }]]; 
        CMres$], Subscript[Superscript[Superscript[t, {g1$1_}], Q1$1_], Q2$1_]*
       Subscript[Superscript[Superscript[t, {g1$1_}], Q3$1_], Q4$1_] -> 
      TR*(Subscript[Superscript[\[Delta], Q1$1], Q4$1]*
         Subscript[Superscript[\[Delta], Q3$1], Q2$1] - 
        (Subscript[Superscript[\[Delta], Q1$1], Q2$1]*
          Subscript[Superscript[\[Delta], Q3$1], Q4$1])/Nc)}
 
OTGluonRules /: OTGluonRules::usage = "Rules for contracting repeated gluon \
indices in \!\(\*TemplateBox[{\"o\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \
\"...\", \",\", \"Gk\"}], \"}\"}]},\n\"Superscript\"]\) and \
\!\(\*SubscriptBox[TemplateBox[{TemplateBox[{\"t\", RowBox[{\"{\", \
RowBox[{\"G1\", \",\", \"...\", \",\", \"Gk\"}], \"}\"}]}, \
\"Superscript\"],\"Q1\"},\n\"Superscript\"], \"Q2\"]\), including the Fierz \
identity."
 
BasisType /: BasisType::usage = "Option for CGamma with default \
BasisType\[Rule] GeneralBasis, should be BasisType\[Rule]OrthonormalBasis, \
BasisType\[Rule]OrthogonalBasis or BasisType\[Rule]TraceBasis."
 
BasisWarning = "You are using the general versions of CGamma. This involves \
calculating and inverting the scalar product matrix (unless supplied) which \
is tedious for large matrices. If your basis is either:\n1) Orthonormal\n2) \
Orthogonal\n3) A trace basis where each vector is one product of closed and \
open quark-lines\nthe computation may be speeded up significantly if CGamma \
is used with one of the options:\n1) BasisType-> OrthonormalBasis\n2) \
BasisType-> OrthogonalBasis\n3) BasisType-> TraceBasis "
 
CalledByOther /: CalledByOther::usage = 
     "Option for CGamma, not intended for user."
 
CDot[Cv1$_, OptionsPattern[]] := Module[{CVectors$, viDotvi$, CMres$, CBInd$}, 
     If[Head[Cv1$] == List, {CVectors$ = Cv1$; CMres$ = {}; 
         For[CBInd$ = 1, CBInd$ <= Length[Cv1$], CBInd$++, 
          {viDotvi$ = PowerExpand[CDot[CVectors$[[CBInd$]], CVectors$[[
                CBInd$]], NcMin -> OptionValue[NcMin]]]; 
            If[OptionValue[Verbose], Print[CBInd$, " ", CVectors$[[CBInd$]], 
              " ", viDotvi$]]; CMres$ = Append[CMres$, viDotvi$]; }]; CMres$}]; 
      If[Head[Cv1$] =!= List, {CMres$ = PowerExpand[CDot[Cv1$, Cv1$, 
           NcMin -> OptionValue[NcMin]]]}]; CMres$]
 
CDot[Cv1$_, Cv2$_, OptionsPattern[]] := 
    Module[{NInd$, CDotIndV$, CMExpr$, Bothfd$, C1fdC2o$, C1oC2fd$}, 
     NInd$ = NTensorIndices[Cv1$]; CDotIndV$ = Table[Unique[d], 
        {uInd$, NInd$}]; CMExpr$ = Conjugate[Subscript[Cv1$, CDotIndV$]]*
        Subscript[Cv2$, CDotIndV$]; Bothfd$ = 
       ContainsFD[Subscript[Cv1$, CDotIndV$]] && ContainsFD[
         Subscript[Cv2$, CDotIndV$]]; C1fdC2o$ = 
       ContainsFD[Subscript[Cv1$, CDotIndV$]] && 
         !ContainsFD[Subscript[Cv2$, CDotIndV$]]; 
      C1oC2fd$ =  !ContainsFD[Subscript[Cv1$, CDotIndV$]] && 
        ContainsFD[Subscript[Cv2$, CDotIndV$]]; 
      If[Bothfd$, {CMExpr$ = (Expand //. AllSimpleRules)[
           Expand[CMExpr$] //. FDRules //. FDRules //. FDToORules]; }, 
       {If[C1fdC2o$, {CMExpr$ = CSimplify[Expand[CSimplify[Conjugate[
                   Subscript[Cv1$, CDotIndV$]] //. FDToORules]*Subscript[
                 Cv2$, CDotIndV$]]]; }]; If[C1oC2fd$, 
          {CMExpr$ = CSimplify[Expand[CSimplify[Subscript[Cv2$, CDotIndV$] //. 
                  FDToORules]*Conjugate[Subscript[Cv1$, CDotIndV$]]]]; }]}]; 
      CMExpr$ = CSimplify[CSimplify[CMExpr$]]; 
      CMExpr$ = PowerExpand[CMExpr$, Assumptions -> Nc >= OptionValue[NcMin]]; 
      Simplify[Simplify[PowerExpand[CMExpr$, Assumptions -> 
          Nc >= OptionValue[NcMin]], Assumptions -> 
         {Nc >= OptionValue[NcMin]}], Assumptions -> {Element[Nc, Reals], 
         Nc >= OptionValue[NcMin]}]]
 
Options[CDot] = {Verbose -> False, NcMin -> 3}
 
CDot /: CDot::usage = "CDot[C1,C2] calculates the scalar product between two \
color tensors C1 and C2. Before using CDot the color tensors \
\!\(\*SubscriptBox[\(C1\), \({I1, \(\(...\) \(Ik\)\)}\)]\) and  \
\!\(\*SubscriptBox[\(C2\), \({I1, \(\(...\) \(Ik\)\)}\)]\) should have been \
defined using pattern matching underscores and SetDelayed,:=. For improved \
simplification of roots the option NcMin\[Rule]6 (or any other value) may be \
used to assume that Nc is at least 6 when using Simplify. If CDot is called \
with one vector as argument, it returns the square of the vector. There is \
also a version of CDot which takes a List of basis vectors as argument and \
returns a List containing the corresponding squared norms, CDot[{C1,...Ck}]. \
For this version, the option Verbose-> True may be used to turn on progress \
information."
 
NTensorIndices[Tens$_] := Module[{NIndCand$, NInd$, MaxInd$, IndTab$}, 
     MaxInd$ = 20; NInd$ = 0; For[NIndCand$ = 1, NIndCand$ <= MaxInd$, 
       NIndCand$++, {IndTab$ = Table[iii$, {iii$, 1, NIndCand$}]; 
         If[ContainsColor[Subscript[Tens$, IndTab$]], 
          {If[NInd$ != 0, NTensorIndices::check = "Warning: There seems to be \
more than one tensor named `1` defined, one with `2` indices and one with \
`3`, indices."; Message[NTensorIndices::check, Tens$, NInd$, NIndCand$]; ]; 
            If[NInd$ == 0, NInd$ = NIndCand$]; }]; }]; 
      If[NInd$ == 0, {NTensorIndices::check = "There seems to be no tensor \
\!\(\*SubscriptBox[\(Tens\), \({\(I1 ... \) IN}\)]\) named `1` defined, or, \
the tensor or has more than `2` indices. In the latter case, consider \
increasing MaxInd$ in the function NTensorIndices."; 
         Message[NTensorIndices::check, Tens$, MaxInd$]; }]; NInd$]
 
NTensorIndices /: NTensorIndices::usage = "NTensorIndices[Tens] finds the \
number of free color indices in the tensor \!\(\*SubscriptBox[\(Tens\), \
\({\(I1 ... \) Ik}\)]\)."
 
ContainsColor[CMExpr$_] := Module[{TrueOrFalse$}, TrueOrFalse$ = False; 
      If[ContainsFD[CMExpr$] || ContainsO[CMExpr$] || ContainsT[CMExpr$] || 
        ContainsQuarkDelta[CMExpr$] || ContainsGluonDelta[CMExpr$], 
       TrueOrFalse$ = True]; TrueOrFalse$]
 
ContainsColor /: ContainsColor::usage = "ContainsColor[Expr] returns True if \
the expression Expr contains any of the color structure objects used in the \
ColorMath package, \
\!\(\*SubscriptBox[TemplateBox[{\"\[Delta]\",\"Q1\"},\n\"Superscript\"], \
\"Q2\"]\), \!\(\*TemplateBox[{\"\[CapitalDelta]\",RowBox[{\"{\", \
RowBox[{\"G1\", \",\", \"G2\"}], \"}\"}]},\n\"Superscript\"]\), \
\!\(\*TemplateBox[{\"o\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"...\", \
\",\", \"GNg\"}], \"}\"}]},\n\"Superscript\"]\), \
\!\(\*SubscriptBox[TemplateBox[{TemplateBox[{\"t\", RowBox[{\"{\", \
RowBox[{\"G1\", \",\", \"...\", \",\", \"GNg\"}], \"}\"}]}, \
\"Superscript\"],\"Q1\"},\n\"Superscript\"], \"Q2\"]\), \
\!\(\*TemplateBox[{\"f\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"G2\", \",\", \
\"G3\"}], \"}\"}]},\n\"Superscript\"]\) or \
\!\(\*TemplateBox[{\"d\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"G2\", \",\", \
\"G3\"}], \"}\"}]},\n\"Superscript\"]\), and False otherwise."
 
ContainsFD[CMExpr$_] := Module[{TrueOrFalse$}, TrueOrFalse$ = False; 
      If[ !(FreeQ[CMExpr$, Superscript[f, {g1$1_, g2$1_, g3$1_}]] && 
         FreeQ[CMExpr$, Superscript[d, {g1$1_, g2$1_, g3$1_}]]), 
       TrueOrFalse$ = True]; TrueOrFalse$]
 
ContainsFD /: ContainsFD::usage = "ContainsFD[Expr] returns True if the \
expression Expr contains structure constants, \
\!\(\*TemplateBox[{\"f\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"G2\", \",\", \
\"G3\"}], \"}\"}]},\n\"Superscript\"]\) or \
\!\(\*TemplateBox[{\"d\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"G2\", \",\", \
\"G3\"}], \"}\"}]},\n\"Superscript\"]\), and False otherwise."
 
ContainsO[CMExpr$_] := Module[{TrueOrFalse$}, TrueOrFalse$ = False; 
      If[ !FreeQ[CMExpr$, Superscript[o, Gs$_]], TrueOrFalse$ = True]; 
      TrueOrFalse$]
 
ContainsO /: ContainsO::usage = "ContainsO[Expr] returns True if the \
expression Expr contains closed quark-lines \
\!\(\*TemplateBox[{\"o\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"...\", \
\",\", \"Gk\"}], \"}\"}]},\n\"Superscript\"]\), and False otherwise."
 
ContainsT[CMExpr$_] := Module[{TrueOrFalse$}, TrueOrFalse$ = False; 
      If[ !FreeQ[CMExpr$, Subscript[Superscript[Superscript[t, Gs$_], Q1$1_], 
          Q2$1_]], TrueOrFalse$ = True]; TrueOrFalse$]
 
ContainsT /: ContainsT::usage = "ContainsT[Expr] returns True if the \
expression Expr contains open quark-lines, \
\!\(\*SubscriptBox[TemplateBox[{TemplateBox[{\"t\", RowBox[{\"{\", \
RowBox[{\"G1\", \",\", \"...\", \",\", \"Gk\"}], \"}\"}]}, \
\"Superscript\"],\"Q1$1\"},\n\"Superscript\"], \"Q2$1\"]\), and False \
otherwise."
 
ContainsQuarkDelta[CMExpr$_] := Module[{TrueOrFalse$}, 
     TrueOrFalse$ = False; 
      If[ !FreeQ[CMExpr$, Subscript[Superscript[\[Delta], Q1$1_], Q2$1_]], 
       TrueOrFalse$ = True]; TrueOrFalse$]
 
ContainsQuarkDelta /: ContainsQuarkDelta::usage = "ContainsQuarkDelta[Expr] \
returns True if the expression Expr contains a quark delta function, \
\!\(\*SubscriptBox[TemplateBox[{\"\[Delta]\",\"Q1\"},\n\"Superscript\"], \
\"Q2\"]\), and False otherwise."
 
ContainsGluonDelta[CMExpr$_] := Module[{TrueOrFalse$}, 
     TrueOrFalse$ = False; If[ !FreeQ[CMExpr$, Superscript[\[CapitalDelta], 
          {G1$1_, G2$1_}]], TrueOrFalse$ = True]; TrueOrFalse$]
 
ContainsGluonDelta /: ContainsGluonDelta::usage = "ContainsGluonDelta[Expr] \
returns True if the expression Expr contains a gluon delta function, \
\!\(\*TemplateBox[{\"\[CapitalDelta]\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \
\"G2\"}], \"}\"}]},\n\"Superscript\"]\), and False otherwise."
 
FDRules = {Superscript[d, {g1$1_, g2$1_, g3$1_}]^2 -> 
      (2*(4 - 5*Nc^2 + Nc^4)*TR)/Nc, Superscript[f, {g1$1_, g2$1_, g3$1_}]^
       2 -> 2*Nc*(-1 + Nc^2)*TR, (Superscript[d, {g1$1_, g2$1_, G1$1_}] | 
        Superscript[d, {g2$1_, G1$1_, g1$1_}] | Superscript[d, 
         {G1$1_, g1$1_, g2$1_}] | Superscript[d, {g1$1_, G1$1_, g2$1_}] | 
        Superscript[d, {g2$1_, g1$1_, G1$1_}] | Superscript[d, 
         {G1$1_, g2$1_, g1$1_}])*(Superscript[d, {g1$1_, g2$1_, G2$1_}] | 
        Superscript[d, {g2$1_, G2$1_, g1$1_}] | Superscript[d, 
         {G2$1_, g1$1_, g2$1_}] | Superscript[d, {g1$1_, G2$1_, g2$1_}] | 
        Superscript[d, {g2$1_, g1$1_, G2$1_}] | Superscript[d, 
         {G2$1_, g2$1_, g1$1_}]) -> 
      (2*(-4 + Nc^2)*TR*Superscript[\[CapitalDelta], {G1$1, G2$1}])/Nc, 
     (Superscript[f, {g1$1_, g2$1_, G1$1_}] | Superscript[f, 
         {g2$1_, G1$1_, g1$1_}] | Superscript[f, {G1$1_, g1$1_, g2$1_}])*
       (Superscript[f, {g1$1_, g2$1_, G2$1_}] | Superscript[f, 
         {g2$1_, G2$1_, g1$1_}] | Superscript[f, {G2$1_, g1$1_, g2$1_}]) -> 
      2*Nc*TR*Superscript[\[CapitalDelta], {G1$1, G2$1}], 
     (Superscript[f, {g1$1_, g2$1_, G1$1_}] | Superscript[f, 
         {g2$1_, G1$1_, g1$1_}] | Superscript[f, {G1$1_, g1$1_, g2$1_}])*
       (Superscript[f, {g2$1_, g1$1_, G2$1_}] | Superscript[f, 
         {g1$1_, G2$1_, g2$1_}] | Superscript[f, {G2$1_, g2$1_, g1$1_}]) -> 
      -2*Nc*TR*Superscript[\[CapitalDelta], {G1$1, G2$1}], 
     (Superscript[d, {g1$1_, g2$1_, G2$1_}] | Superscript[d, 
         {g2$1_, G2$1_, g1$1_}] | Superscript[d, {G2$1_, g1$1_, g2$1_}] | 
        Superscript[d, {g1$1_, G2$1_, g2$1_}] | Superscript[d, 
         {g2$1_, g1$1_, G2$1_}] | Superscript[d, {G2$1_, g2$1_, g1$1_}])*
       (Superscript[f, {g1$1_, g2$1_, G1$1_}] | Superscript[f, 
         {g2$1_, G1$1_, g1$1_}] | Superscript[f, {G1$1_, g1$1_, g2$1_}] | 
        Superscript[f, {g1$1_, G1$1_, g2$1_}] | Superscript[f, 
         {g2$1_, g1$1_, G1$1_}] | Superscript[f, {G1$1_, g2$1_, g1$1_}]) -> 
      0, (Superscript[\[CapitalDelta], {G1$1_, g2$1_}] | 
        Superscript[\[CapitalDelta], {g2$1_, G1$1_}])*
       (Superscript[d, {g2$1_, G3$1_, G4$1_}] | Superscript[d, 
         {G3$1_, G4$1_, g2$1_}] | Superscript[d, {G4$1_, g2$1_, G3$1_}] | 
        Superscript[d, {g2$1_, G4$1_, G3$1_}] | Superscript[d, 
         {G3$1_, g2$1_, G4$1_}] | Superscript[d, {G4$1_, G3$1_, g2$1_}]) -> 
      Superscript[d, {G1$1, G3$1, G4$1}], 
     (Superscript[\[CapitalDelta], {G1$1_, g2$1_}] | 
        Superscript[\[CapitalDelta], {g2$1_, G1$1_}])*
       (Superscript[f, {g2$1_, G3$1_, G4$1_}] | Superscript[f, 
         {G3$1_, G4$1_, g2$1_}] | Superscript[f, {G4$1_, g2$1_, G3$1_}]) -> 
      Superscript[f, {G1$1, G3$1, G4$1}], 
     (Superscript[\[CapitalDelta], {G1$1_, g2$1_}] | 
        Superscript[\[CapitalDelta], {g2$1_, G1$1_}])*
       (Superscript[\[CapitalDelta], {g2$1_, G2$1_}] | 
        Superscript[\[CapitalDelta], {G2$1_, g2$1_}]) -> 
      Superscript[\[CapitalDelta], {G1$1, G2$1}], 
     (Superscript[f, {g1$1_, G2$1_, g2$1_}] | Superscript[f, 
         {G2$1_, g2$1_, g1$1_}] | Superscript[f, {g2$1_, g1$1_, G2$1_}])*
       (Superscript[f, {g2$1_, G3$1_, g3$1_}] | Superscript[f, 
         {G3$1_, g3$1_, g2$1_}] | Superscript[f, {g3$1_, g2$1_, G3$1_}])*
       (Superscript[f, {g3$1_, G1$1_, g1$1_}] | Superscript[f, 
         {G1$1_, g1$1_, g3$1_}] | Superscript[f, {g1$1_, g3$1_, G1$1_}]) -> 
      -(Nc*TR*Superscript[f, {G1$1, G2$1, G3$1}]), 
     (Superscript[f, {g1$1_, G2$1_, g2$1_}] | Superscript[f, 
         {G2$1_, g2$1_, g1$1_}] | Superscript[f, {g2$1_, g1$1_, G2$1_}])*
       (Superscript[f, {g2$1_, G3$1_, g3$1_}] | Superscript[f, 
         {G3$1_, g3$1_, g2$1_}] | Superscript[f, {g3$1_, g2$1_, G3$1_}])*
       (Superscript[f, {g3$1_, g1$1_, G1$1_}] | Superscript[f, 
         {g1$1_, G1$1_, g3$1_}] | Superscript[f, {G1$1_, g3$1_, g1$1_}]) -> 
      Nc*TR*Superscript[f, {G1$1, G2$1, G3$1}], 
     (Superscript[f, {g1$1_, G2$1_, g2$1_}] | Superscript[f, 
         {G2$1_, g2$1_, g1$1_}] | Superscript[f, {g2$1_, g1$1_, G2$1_}])*
       (Superscript[f, {g2$1_, G3$1_, g3$1_}] | Superscript[f, 
         {G3$1_, g3$1_, g2$1_}] | Superscript[f, {g3$1_, g2$1_, G3$1_}])*
       (Superscript[d, {g3$1_, G1$1_, g1$1_}] | Superscript[d, 
         {G1$1_, g1$1_, g3$1_}] | Superscript[d, {g1$1_, g3$1_, G1$1_}] | 
        Superscript[d, {g3$1_, g1$1_, G1$1_}] | Superscript[d, 
         {G1$1_, g3$1_, g1$1_}] | Superscript[d, {g1$1_, G1$1_, g3$1_}]) -> 
      -(Nc*TR*Superscript[d, {G1$1, G2$1, G3$1}]), 
     (Superscript[f, {g1$1_, g2$1_, G2$1_}] | Superscript[f, 
         {g2$1_, G2$1_, g1$1_}] | Superscript[f, {G2$1_, g1$1_, g2$1_}])*
       (Superscript[f, {g2$1_, G3$1_, g3$1_}] | Superscript[f, 
         {G3$1_, g3$1_, g2$1_}] | Superscript[f, {g3$1_, g2$1_, G3$1_}])*
       (Superscript[d, {g3$1_, G1$1_, g1$1_}] | Superscript[d, 
         {G1$1_, g1$1_, g3$1_}] | Superscript[d, {g1$1_, g3$1_, G1$1_}] | 
        Superscript[d, {g3$1_, g1$1_, G1$1_}] | Superscript[d, 
         {G1$1_, g3$1_, g1$1_}] | Superscript[d, {g1$1_, G1$1_, g3$1_}]) -> 
      Nc*TR*Superscript[d, {G1$1, G2$1, G3$1}], 
     (Superscript[f, {g1$1_, G2$1_, g2$1_}] | Superscript[f, 
         {G2$1_, g2$1_, g1$1_}] | Superscript[f, {g2$1_, g1$1_, G2$1_}])*
       (Superscript[f, {g2$1_, g3$1_, G3$1_}] | Superscript[f, 
         {g3$1_, G3$1_, g2$1_}] | Superscript[f, {G3$1_, g2$1_, g3$1_}])*
       (Superscript[d, {g3$1_, G1$1_, g1$1_}] | Superscript[d, 
         {G1$1_, g1$1_, g3$1_}] | Superscript[d, {g1$1_, g3$1_, G1$1_}] | 
        Superscript[d, {g3$1_, g1$1_, G1$1_}] | Superscript[d, 
         {G1$1_, g3$1_, g1$1_}] | Superscript[d, {g1$1_, G1$1_, g3$1_}]) -> 
      Nc*TR*Superscript[d, {G1$1, G2$1, G3$1}], 
     (Superscript[f, {g2$1_, G3$1_, g3$1_}] | Superscript[f, 
         {G3$1_, g3$1_, g2$1_}] | Superscript[f, {g3$1_, g2$1_, G3$1_}])*
       (Superscript[d, {g1$1_, G2$1_, g2$1_}] | Superscript[d, 
         {G2$1_, g2$1_, g1$1_}] | Superscript[d, {g2$1_, g1$1_, G2$1_}] | 
        Superscript[d, {g1$1_, g2$1_, G2$1_}] | Superscript[d, 
         {G2$1_, g1$1_, g2$1_}] | Superscript[d, {g2$1_, G2$1_, g1$1_}])*
       (Superscript[d, {g3$1_, G1$1_, g1$1_}] | Superscript[d, 
         {G1$1_, g1$1_, g3$1_}] | Superscript[d, {g1$1_, g3$1_, G1$1_}] | 
        Superscript[d, {g3$1_, g1$1_, G1$1_}] | Superscript[d, 
         {G1$1_, g3$1_, g1$1_}] | Superscript[d, {g1$1_, G1$1_, g3$1_}]) -> 
      ((-4 + Nc^2)*TR*Superscript[f, {G1$1, G2$1, G3$1}])/Nc, 
     (Superscript[f, {g2$1_, g3$1_, G3$1_}] | Superscript[f, 
         {g3$1_, G3$1_, g2$1_}] | Superscript[f, {G3$1_, g2$1_, g3$1_}])*
       (Superscript[d, {g1$1_, G2$1_, g2$1_}] | Superscript[d, 
         {G2$1_, g2$1_, g1$1_}] | Superscript[d, {g2$1_, g1$1_, G2$1_}] | 
        Superscript[d, {g1$1_, g2$1_, G2$1_}] | Superscript[d, 
         {G2$1_, g1$1_, g2$1_}] | Superscript[d, {g2$1_, G2$1_, g1$1_}])*
       (Superscript[d, {g3$1_, G1$1_, g1$1_}] | Superscript[d, 
         {G1$1_, g1$1_, g3$1_}] | Superscript[d, {g1$1_, g3$1_, G1$1_}] | 
        Superscript[d, {g3$1_, g1$1_, G1$1_}] | Superscript[d, 
         {G1$1_, g3$1_, g1$1_}] | Superscript[d, {g1$1_, G1$1_, g3$1_}]) -> 
      -(((-4 + Nc^2)*TR*Superscript[f, {G1$1, G2$1, G3$1}])/Nc), 
     (Superscript[d, {g1$1_, G2$1_, g2$1_}] | Superscript[d, 
         {G2$1_, g2$1_, g1$1_}] | Superscript[d, {g2$1_, g1$1_, G2$1_}] | 
        Superscript[d, {g1$1_, g2$1_, G2$1_}] | Superscript[d, 
         {G2$1_, g1$1_, g2$1_}] | Superscript[d, {g2$1_, G2$1_, g1$1_}])*
       (Superscript[d, {g2$1_, G3$1_, g3$1_}] | Superscript[d, 
         {G3$1_, g3$1_, g2$1_}] | Superscript[d, {g3$1_, g2$1_, G3$1_}] | 
        Superscript[d, {g2$1_, g3$1_, G3$1_}] | Superscript[d, 
         {G3$1_, g2$1_, g3$1_}] | Superscript[d, {g3$1_, G3$1_, g2$1_}])*
       (Superscript[d, {g3$1_, G1$1_, g1$1_}] | Superscript[d, 
         {G1$1_, g1$1_, g3$1_}] | Superscript[d, {g1$1_, g3$1_, G1$1_}] | 
        Superscript[d, {g3$1_, g1$1_, G1$1_}] | Superscript[d, 
         {G1$1_, g3$1_, g1$1_}] | Superscript[d, {g1$1_, G1$1_, g3$1_}]) -> 
      ((-12 + Nc^2)*TR*Superscript[d, {G1$1, G2$1, G3$1}])/Nc}
 
FDRules /: FDRules::usage = "Rules for gluon contraction for terms involving \
up to three structure constants, \!\(\*TemplateBox[{\"f\",RowBox[{\"{\", \
RowBox[{\"G1\", \",\", \"G2\", \",\", \"G3\"}], \"}\"}]},\n\"Superscript\"]\) \
or \!\(\*TemplateBox[{\"d\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"G2\", \
\",\", \"G3\"}], \"}\"}]},\n\"Superscript\"]\). The result after contraction \
is expressed in terms of structure constants and gluon deltas, \
\!\(\*TemplateBox[{\"\[CapitalDelta]\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \
\"G2\"}], \"}\"}]},\n\"Superscript\"]\)."
 
FDToORules = {Superscript[f, {G1$1_, G2$1_, G3$1_}] :> 
      (1/(TR*I))*(Superscript[o, {G1$1, G2$1, G3$1}] - 
        Superscript[o, {G1$1, G3$1, G2$1}]), 
     Superscript[d, {G1$1_, G2$1_, G3$1_}] :> 
      (1/TR)*(Superscript[o, {G1$1, G2$1, G3$1}] + Superscript[o, 
         {G1$1, G3$1, G2$1}])}
 
FDToORules /: FDToORules::usage = "Rules for replacing structure constants, \
\!\(\*TemplateBox[{\"f\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"G2\", \",\", \
\"G3\"}], \"}\"}]},\n\"Superscript\"]\) and \
\!\(\*TemplateBox[{\"d\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"G2\", \",\", \
\"G3\"}], \"}\"}]},\n\"Superscript\"]\), with sums of closed quark-lines \
\!\(\*TemplateBox[{\"o\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"G2\", \",\", \
\"G3\"}], \"}\"}]},\n\"Superscript\"]\)."
 
CSimplify[CMExpr$_, OptionsPattern[]] := Module[{CMres$ = CMExpr$}, 
     CMres$ = Expand[CMres$]; If[ContainsFD[CMres$], 
       {CMres$ = CMres$ //. FDRules; If[OptionValue[RemoveFD] && 
            ContainsFD[CMres$], {CMres$ = CExpand[Expand[SortIndices[CExpand[
                   CSimplify[Expand[CMres$ //. FDToORules]]]]]]; 
              CMres$ = CMres$ //. FDToORules; }; ]; }; ]; 
      CMres$ = CMres$ //. AllSimpleRules //. OTThenAllSimpleRules; 
      If[AllIndices[CMres$] != {}, CMres$ = CMres$ //. ExpandThenRules]; 
      If[AllIndices[CMres$] != {}, CMres$ = CMres$ //. ExpandThenRules]; 
      CMres$ = CExpand[SortIndices[CMres$]]]
 
Options[CSimplify] = {RemoveFD -> True}
 
CSimplify /: CSimplify::usage = "CSimplify[Expr] is the most general function \
for simplifying color structure. If Expr contains structure constants, \
\!\(\*TemplateBox[{\"f\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"G2\", \",\", \
\"G3\"}], \"}\"}]},\n\"Superscript\"]\) or \
\!\(\*TemplateBox[{\"d\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"G2\", \",\", \
\"G3\"}], \"}\"}]},\n\"Superscript\"]\), FDRules are first applied. If, after \
this, the expression still contains structure constants, they are -- by \
default -- removed using FDToORules, and all repeated indices are \
subsequently contracted by repeatedly using AllSimpleRules, then \
OTThenAllSimpleRules, and finally ExpandThenRules. For color structure \
containing structure constants, it could happen that it is desired not to \
replace the structure constants with quark-lines, as doing so could expand \
the expression. This can be achieved by setting the option RemoveFD -> \
False."
 
CExpand[CMExpr$_] := Collect[Expand[CMExpr$], 
     {Superscript[\[CapitalDelta], G1$1s_]*Superscript[\[CapitalDelta], 
        G2$1s_]*Superscript[\[CapitalDelta], G3$1s_], 
      Superscript[\[CapitalDelta], G1$1s_]*Superscript[\[CapitalDelta], 
        G2$1s_], Superscript[o, G1$1s_]*Superscript[\[CapitalDelta], G2$1s_], 
      Superscript[o, G1$1s_]*Superscript[o, G2$1s_], Superscript[o, G1$1s_]}, 
     Simplify]
 
SortIndices[CMExpr$_] := Module[{}, CMExpr$ /. 
      {Superscript[d, {G1$1_, G2$1_, G3$1_}] :> Superscript[d, 
         Sort[{G1$1, G2$1, G3$1}]], Superscript[f, {G1$1_, G2$1_, G3$1_}] :> 
        Signature[{G1$1, G2$1, G3$1}]*Superscript[f, 
          Sort[{G1$1, G2$1, G3$1}]], Superscript[\[CapitalDelta], 
         {G1$1_, G2$1_}] :> Superscript[\[CapitalDelta], Sort[{G1$1, G2$1}]], 
       Superscript[o, Gs$_] :> Module[{FirstInd$, FirstPlace$, GsNew$}, 
         FirstInd$ = Sort[Gs$][[1]]; Table[If[Gs$[[GsI$]] == FirstInd$, 
            FirstPlace$ = GsI$], {GsI$, 1, Length[Gs$]}]; 
          GsNew$ = Join[Take[Gs$, -(Length[Gs$] - FirstPlace$ + 1)], 
            Take[Gs$, FirstPlace$ - 1]]; Superscript[o, GsNew$]]}]
 
SortIndices /: SortIndices::usage = "SortIndices[Expr] sorts the gluon \
indices appearing in \!\(\*TemplateBox[{\"\[CapitalDelta]\",RowBox[{\"{\", \
RowBox[{\"G1\", \",\", \"G2\"}], \"}\"}]},\n\"Superscript\"]\), \
\!\(\*TemplateBox[{\"f\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"G2\", \",\", \
\"G3\"}], \"}\"}]},\n\"Superscript\"]\) and \
\!\(\*TemplateBox[{\"d\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"G2\", \",\", \
\"G3\"}], \"}\"}]},\n\"Superscript\"]\) and \
\!\(\*TemplateBox[{\"o\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"...\", \
\",\", \"Gk\"}], \"}\"}]},\n\"Superscript\"]\), such that they stand in \
Mathematica default order. This is needed to ensure uniqueness."
 
OTThenAllSimpleRules = {CMExpr$_ :> Module[{Expr2$}, 
       Expr2$ = CMExpr$ /. OTGluonRules //. AllSimpleRules; Expr2$]}
 
OTThenAllSimpleRules /: OTThenAllSimpleRules::usage = "The rules \
OTThenAllSimpleRules first applies OTGluonRules and then repeatedly \
AllSimpleRules."
 
ExpandThenRules = {CMExpr$_ :> (Expand[CMExpr$] //. OTThenAllSimpleRules)}
 
ExpandThenRules /: ExpandThenRules::usage = "The rules ExpandThenRules first \
uses Expand, then applies OTThenAllSimpleRules and finally restores default \
index order with SortIndices."
 
CDotMatrix[CB$_, OptionsPattern[]] := Module[{VecI$, VecJ$, VIDotVJ$, 
      SPMrow$, SPMatr$}, SPMatr$ = {}; For[VecI$ = 1, VecI$ <= Length[CB$], 
       VecI$++, {SPMrow$ = {}; For[VecJ$ = 1, VecJ$ <= Length[CB$], VecJ$++, 
          {VIDotVJ$ = CDot[CB$[[VecI$]], CB$[[VecJ$]], NcMin -> OptionValue[
                NcMin]]; SPMrow$ = Append[SPMrow$, VIDotVJ$]; 
            If[OptionValue[Verbose], Print["Vector ", VecI$, " ", 
              CB$[[VecI$]], " dot vector ", VecJ$, " ", CB$[[VecJ$]], " ", 
              VIDotVJ$]]; }]; SPMatr$ = Append[SPMatr$, SPMrow$]; }]; SPMatr$]
 
Options[CDotMatrix] = {Verbose -> False, NcMin -> 3}
 
CDotMatrix /: CDotMatrix::usage = "CDotMatrix[{C1,...,Cn}] calculates the \
scalar product matrix between a list of color vectors (such as a basis) using \
CDot. I.e., element ij is CDot[Ci,Cj]. Before using CDotMatrix the color \
tensors \!\(\*SubscriptBox[\(C1\), \({I1, \(\(...\) \(Ik\)\)}\)]\) etc. \
should have been defined. CDotMatrix may be used with the Option Verbose, to \
write out progress information, CDotMatrix[{C1,...,Ck},Verbose\[Rule] True], \
and with the Option NcMin\[Rule] 100 (or any other value) for improved \
simplification of square roots."
 
CGamma[CB$_, p1$_, p2$_, OptionsPattern[]] := Module[{SPMMatr$, SPMInv$}, 
     If[p1$ == p2$, {Message[CGamma::partoncheck, p1$, p2$]; Abort[]}; ]; 
      If[OptionValue[BasisType] == GeneralBasis && 
         !OptionValue[CalledByOther], 
       {If[OptionValue[Verbose], Print[BasisWarning]]; }]; 
      If[OptionValue[NcMin] < 2, {Message[CGamma::NcMincheck, 
          OptionValue[NcMin]]; }, Null, 
       {Message[CGamma::NcMincheck, OptionValue[NcMin]]; }]; 
      If[OptionValue[Verbose], Null, Null, 
       {Message[CGamma::Verbosecheck, OptionValue[Verbose]]; }]; 
      {SPMMatr$, SPMInv$} = SPMAndSPMInvOfBasisType[CB$, 
        BasisType -> OptionValue[BasisType], NcMin -> OptionValue[NcMin], 
        Verbose -> OptionValue[Verbose]]; CGamma[CB$, p1$, p2$, SPMMatr$, 
       SPMInv$, MakeChecks -> OptionValue[MakeChecks], 
       BasisType -> OptionValue[BasisType], NcMin -> OptionValue[NcMin], 
       Verbose -> OptionValue[Verbose], CalledByOther -> True]]
 
CGamma[CB$_, p1$_, p2$_, spm$_, SPMInv$_, OptionsPattern[]] := 
    Module[{parton1$, parton2$, NInd$, Gam$, AEdecomp$, StartVec$, FinalVec$, 
      BasisLength$, IndV$, IndV2$, AfterExchange$, AE$, FinalTensor2$, 
      SquareDiff$, Decompv22$, GamCol$, cs$, ratio$, AEDotCB$, CMExpr$}, 
     If[p1$ == p2$, {Message[CGamma::partoncheck, p1$, p2$]; Abort[]}; ]; 
      If[OptionValue[BasisType] == GeneralBasis && 
         !OptionValue[CalledByOther], 
       {If[OptionValue[Verbose], Print[BasisWarning]]; }]; 
      If[OptionValue[NcMin] < 2, {Message[CGamma::NcMincheck, 
          OptionValue[NcMin]]; }, Null, 
       {Message[CGamma::NcMincheck, OptionValue[NcMin]]; }]; 
      If[OptionValue[Verbose], Null, Null, 
       {Message[CGamma::Verbosecheck, OptionValue[Verbose]]; }]; 
      If[ !OptionValue[BasisType] == GeneralBasis && 
         !OptionValue[BasisType] == TraceBasis && 
         !OptionValue[BasisType] == OrthogonalBasis && 
         !OptionValue[BasisType] == OrthonormalBasis, 
       {Message[CGamma::basischeck, OptionValue[BasisType]]; Abort[]}; , 
       Null, {Message[CGamma::basischeck, OptionValue[BasisType]]; Abort[]}]; 
      BasisLength$ = Length[CB$]; Gam$ = IdentityMatrix[BasisLength$] - 
        IdentityMatrix[BasisLength$]; NInd$ = NTensorIndices[CB$[[1]]]; 
      IndV$ = Table[Unique[d], {ii$, NInd$}]; 
      parton1$ = IdentifyParton[Subscript[CB$[[1]], IndV$], IndV$[[p1$]]]; 
      parton2$ = IdentifyParton[Subscript[CB$[[1]], IndV$], IndV$[[p2$]]]; 
      For[StartVec$ = 1, StartVec$ <= BasisLength$, 
       AfterExchange$ := Module[{i1$1, i2$1, Vertices$, sign$}, 
          IndV2$ = IndV$ /. {IndV$[[p1$]] -> i1$1, IndV$[[p2$]] -> i2$1}; 
           Vertices$ := Module[{gexch$}, CVertex[parton1$, IndV$[[p1$]], 
               i1$1, gexch$]*CVertex[parton2$, IndV$[[p2$]], i2$1, gexch$]]; 
           sign$ = 1; CSimplify[sign$*(Vertices$*Subscript[CB$[[StartVec$]], 
                IndV2$] /. FDToORules)]]; AE$ = AfterExchange$; 
        If[OptionValue[BasisType] == TraceBasis, 
         AEdecomp$ = SplitConstAndColor[Expand[AE$]]; ]; 
        If[OptionValue[BasisType] == GeneralBasis, 
         {AEDotCB$ = Table[Simplify[CSimplify[AE$*Conjugate[Subscript[
                  CB$[[cb$]], IndV$]]]], {cb$, 1, BasisLength$}]; 
           Table[Gam$[[FinalVec$,StartVec$]] = Simplify[Sum[Simplify[
                SPMInv$[[FinalVec$,cb$]]*AEDotCB$[[cb$]]], {cb$, 1, 
                BasisLength$}]], {FinalVec$, 1, BasisLength$}]; }]; 
        If[OptionValue[BasisType] == OrthogonalBasis, 
         {Table[{Gam$[[FinalVec$,StartVec$]] = Simplify[CSimplify[
                  AE$*Conjugate[Subscript[CB$[[FinalVec$]], IndV$]]]/
                 spm$[[FinalVec$,FinalVec$]]]; }; , {FinalVec$, 1, 
            BasisLength$}]}]; If[OptionValue[BasisType] == OrthonormalBasis, 
         {Table[Gam$[[FinalVec$,StartVec$]] = Simplify[CSimplify[
                AE$*Conjugate[Subscript[CB$[[FinalVec$]], IndV$]]]]; , 
            {FinalVec$, 1, BasisLength$}]; }]; 
        If[OptionValue[BasisType] == TraceBasis, 
         For[FinalVec$ = 1, FinalVec$ < BasisLength$ + 1, FinalVec$++, 
           {For[cs$ = 1, cs$ < Length[AEdecomp$] + 1, cs$++, 
              If[ !ContainsColor[ratio$ = AEdecomp$[[cs$,2]]/CSimplify[
                     Subscript[CB$[[FinalVec$]], IndV$]]], 
                {Gam$[[FinalVec$,StartVec$]] = Gam$[[FinalVec$,StartVec$]] + 
                   ratio$*AEdecomp$[[cs$,1]], Null}]; ]; }]; ]; 
        Table[{Gam$[[fVec$,StartVec$]] = Simplify[Simplify[Gam$[[fVec$,
               StartVec$]], Assumptions -> Nc >= OptionValue[NcMin]]]; 
           Gam$[[fVec$,StartVec$]] = PowerExpand[Gam$[[fVec$,StartVec$]], 
             Assumptions -> Nc >= OptionValue[NcMin]]; }, 
         {fVec$, 1, BasisLength$}]; If[OptionValue[MakeChecks], 
         GamCol$ = Table[Gam$[[fVec$,StartVec$]], {fVec$, 1, BasisLength$}]; 
          If[OptionValue[BasisType] == GeneralBasis || 
            OptionValue[BasisType] == TraceBasis, 
           {Decompv22$ = PowerExpand[Sum[Sum[Conjugate[GamCol$[[iVec$]]]*
                  GamCol$[[jVec$]]*spm$[[iVec$,jVec$]], {iVec$, 1, 
                  Length[GamCol$]}], {jVec$, 1, Length[GamCol$]}], 
               Assumptions -> Nc >= 2]; }]; If[OptionValue[BasisType] == 
            OrthonormalBasis, {Decompv22$ = Simplify[Sum[GamCol$[[iVec$]]*
                 Conjugate[GamCol$[[iVec$]]], {iVec$, BasisLength$}]]; }]; 
          If[OptionValue[BasisType] == OrthogonalBasis, 
           {Decompv22$ = Simplify[Sum[GamCol$[[iVec$]]*Conjugate[GamCol$[[
                   iVec$]]]*spm$[[iVec$,iVec$]], {iVec$, BasisLength$}]]; }]; 
          FinalTensor2$ = CSimplify[AE$*ReplaceDummyIndices[Conjugate[
                AE$]] /. FDToORules]; SquareDiff$ = 
           Simplify[Simplify[FinalTensor2$ - Decompv22$, Assumptions -> 
              Nc >= OptionValue[NcMin]]]; SquareDiff$ = 
           Simplify[PowerExpand[SquareDiff$, Assumptions -> Nc >= OptionValue[
                NcMin]]]; SquareDiff$ = Simplify[FullSimplify[SquareDiff$, 
             Assumptions -> Nc >= OptionValue[NcMin]]]; 
          If[SquareDiff$ == 0 && OptionValue[Verbose], Print["Completeness of \
basis for basis decomposed result verified for initial vector ", StartVec$, 
            "."]]; If[ContainsColor[SquareDiff$], 
           {Message[CGamma::colorcheck, StartVec$, SquareDiff$, AE$, 
              GamCol$]; }]; If[SquareDiff$ =!= 0 && 
             !ContainsColor[SquareDiff$], 
           {If[ !FreeQ[SquareDiff$, Sqrt[CMExpr$_]], Message[
               CGamma::squarerootcheck, StartVec$, SquareDiff$]]; 
             If[FreeQ[SquareDiff$, Sqrt[CMExpr$_]], Message[CGamma::check, 
                StartVec$, SquareDiff$, SquareDiff$ /. Nc -> 3]; ]}]; ]; 
        StartVec$++]; If[OptionValue[MakeChecks] && OptionValue[BasisType] == 
         OrthonormalBasis, {If[OptionValue[Verbose], 
          Print["Checking symmetry..."]]; CGammaSymmetryTest[Gam$, p1$, p2$, 
          NcMin -> OptionValue[NcMin]]; If[OptionValue[Verbose], 
          Print["Symmetry check done."]]; }]; Simplify[Gam$, 
       Assumptions -> {TR > 0, Nc >= OptionValue[NcMin]}]]
 
Options[CGamma] = {BasisType -> GeneralBasis, NcMin -> 3, Verbose -> True, 
     MakeChecks -> True, CalledByOther -> False}
 
CGamma /: CGamma::basischeck = "Error: the BasisType option should be \
BasisType\[Rule] GeneralBasis or BasisType\[Rule]OrthonormalBasis,\n or \
BasisType\[Rule]OrthogonalBasis or BasisType\[Rule]TraceBasis, but it was \
`1`."
 
CGamma /: CGamma::check = "Cannot verify completeness of basis for after \
decomposing initial vector `1`.\nPlease consider/check: \n1) the completeness \
of the basis \n2) simplifying square roots using the Option NcMin\[Rule] 100 \
(or any other value)\n3) that OrthogonalBasis/OrthonormalBasis should only be \
used if applicable.\n4) if mixed conventions of TR or Nc are used (e.g. TR is \
explicit 1/2 in basis but not generally defined) the completeness check which \
use the general parameters will fail.\nTensor^2-(decomposed \
tensor)^2\n`2`\nFor Nc=3: `3`\n"
 
CGamma /: CGamma::colorcheck = "Cannot determine completeness for initial \
vector `1` as color structure remains in: `2`.\nThe result after gluon \
exchange was: `3`\nThe decomposition into columns was: `4`"
 
CGamma /: CGamma::NcMincheck = 
     "NcMin should be \[GreaterEqual]2, but it was `1`,"
 
CGamma /: CGamma::partoncheck = "CGamma expects the partons to be different \
but they had number `1` and `2`. The color structure is trivial for exchange \
between a parton and itself."
 
CGamma /: CGamma::squarerootcheck = "Cannot determine completeness of basis \
for initial vector `1` due to square roots, consider using the option NcMin \
to set a minimal value for Nc\nTensor^2-(decomposed tensor)^2:\n`2`"
 
CGamma /: CGamma::usage = "CGamma[CB, p1, p2] calculates the effect of \
exchanging a gluon between parton p1 and parton p2 in the color basis \
CB={C1,..Cn}, where each basis vector, \!\(\*SubscriptBox[\(C1\), \({I1, \
\(\(...\) \(Ik\)\)}\)]\) etc., has been defined. The result is contained in a \
matrix, where column j contains the basis decomposed version of the vector \
resulting after a gluon exchange between p1 and p2 in the jth vector. The \
sign convention of the triple gluon vertex is given by ordering the partons \
as external index, internal dummy index, and index of gluon to be exchaged. \
The quark-gluon vertex comes without additional signs. Two more arguments, \
containing the scalar product matrix and its inverse, can be supplied, \
CGamma[CB,p1,p2,spm,Inverse[spm]]. As a self-consistency check, it is checked \
that the vector after gluon exchange has the same norm before and after being \
basis decomposed, unless the option MakeChecks\[Rule]False is used. For \
orthonormal bases it is also by default checked that the resulting matrix is \
symmetric. For more efficient calculations the option BasisType (with default \
value GeneralBasis) may be set as: BasisType \[Rule] OrthonormalBasis (for an \
orthonormal basis), BasisType \[Rule] OrthogonalBasis (for an orthogonal \
basis) or BasisType \[Rule] TraceBasis if the basis a is trace basis, i.e., a \
basis where each basis vector is proportional to one product of open and \
closed quark-lines (as opposed to a sum). For simplifying roots the option \
NcMin can be used, and for turning off progress messages Verbose\[Rule] False \
may be used."
 
CGamma /: CGamma::Verbosecheck = 
     "CGamma expects Verbose to be True or False, but it was `1`."
 
SPMAndSPMInvOfBasisType[CB$_, OptionsPattern[]] := 
    Module[{SPMatr$, SPMInv$}, 
     If[ !(OptionValue[BasisType] == OrthonormalBasis || 
         OptionValue[BasisType] == OrthogonalBasis || 
         OptionValue[BasisType] == TraceBasis || OptionValue[BasisType] == 
          GeneralBasis), Message[SPMAndSPMInvOfBasisType::basischeck, 
        OptionValue[BasisType]], Null, 
       Message[SPMAndSPMInvOfBasisType::basischeck, OptionValue[BasisType]]]; 
      If[OptionValue[BasisType] == GeneralBasis || OptionValue[BasisType] == 
         TraceBasis, {If[OptionValue[Verbose], 
          Print["Calculating general scalar product matrix..."]; ]; 
         SPMatr$ = CDotMatrix[CB$]; SPMatr$ = Simplify[PowerExpand[SPMatr$, 
            Assumptions -> Nc >= OptionValue[NcMin]]]; 
         If[OptionValue[Verbose], Print["The scalar product matrix is:"]]; 
         If[OptionValue[Verbose], Print[MatrixForm[SPMatr$]]; ]; 
         If[OptionValue[Verbose], 
          Print["Inverting scalar product matrix..."]; ]; 
         SPMInv$ = Simplify[Inverse[SPMatr$, Method -> 
             "OneStepRowReduction"]]; SPMInv$ = Simplify[PowerExpand[SPMInv$, 
            Assumptions -> Nc >= OptionValue[NcMin]]]; 
         If[OptionValue[Verbose], Print[
           "The inverse scalar product matrix is:"]]; 
         If[OptionValue[Verbose], Print[MatrixForm[SPMInv$]]; ]; }]; 
      If[OptionValue[BasisType] == OrthogonalBasis, 
       If[OptionValue[Verbose], 
         Print["Calculating diagonal scalar products ..."]; ]; 
        SPMatr$ = DiagonalMatrix[CDot[CB$, NcMin -> OptionValue[NcMin]]]; 
        If[OptionValue[Verbose], Print["The scalar product matrix is:"]; ]; 
        If[OptionValue[Verbose], Print[MatrixForm[SPMatr$]]; ]; 
        If[OptionValue[Verbose], 
         Print["Inverting scalar product matrix..."]; ]; 
        SPMInv$ = Simplify[Inverse[SPMatr$, Method -> 
            "OneStepRowReduction"]]; SPMInv$ = PowerExpand[SPMInv$, 
          Assumptions -> Nc >= OptionValue[NcMin]]; If[OptionValue[Verbose], 
         Print["The inverse scalar product matrix is:"]; ]; 
        If[OptionValue[Verbose], Print[MatrixForm[SPMInv$]]; ]; ]; 
      If[OptionValue[BasisType] == OrthonormalBasis, 
       SPMatr$ = DiagonalMatrix[Table[1, {uind$, 1, Length[CB$]}]]; 
        SPMInv$ = SPMatr$; ]; {SPMatr$, SPMInv$}]
 
Options[SPMAndSPMInvOfBasisType] = {BasisType -> GeneralBasis, NcMin -> 3, 
     Verbose -> True}
 
SPMAndSPMInvOfBasisType /: SPMAndSPMInvOfBasisType::basischeck = "Error: the \
BasisType option should be BasisType\[Rule] GeneralBasis or \
BasisType\[Rule]OrthonormalBasis,\n or BasisType\[Rule]OrthogonalBasis or \
BasisType\[Rule]TraceBasis, but it was `1`."
 
SPMAndSPMInvOfBasisType /: SPMAndSPMInvOfBasisType::usage = "Calculates the \
matrix of scalar products and its inverse using information about the basis \
supplied via the option BasisType. Used by CGamma."
 
IdentifyParton[CMExpr$_, parton$_] := Module[{LowerQuarks$, UpperQuarks$, 
      AllGluons$, PKind$}, LowerQuarks$ = LowerQuarkIndices[CMExpr$]; 
      UpperQuarks$ = UpperQuarkIndices[CMExpr$]; AllGluons$ = 
       GluonIndices[CMExpr$]; If[ !Intersection[LowerQuarks$, AllGluons$] == 
          {} ||  !Intersection[UpperQuarks$, AllGluons$] == {}, 
       {IdentifyParton::check = "The indices `1` seem to be of more than one \
kind. The UpperQuark indices are `2`, the LowerQuark indices are `3` and the \
Gluon indices are `4`."; Message[IdentifyParton::check, 
          Union[Intersection[LowerQuarks$, AllGluons$], Intersection[
            UpperQuarks$, AllGluons$]], UpperQuarks$, LowerQuarks$, 
          AllGluons$]; }]; If[ !FreeQ[LowerQuarks$, parton$], 
       {PKind$ = LowerQuark}]; If[ !FreeQ[UpperQuarks$, parton$], 
       PKind$ = UpperQuark]; If[ !FreeQ[AllGluons$, parton$], 
       PKind$ = Gluon]; If[PKind$ =!= LowerQuark && PKind$ =!= UpperQuark && 
        PKind$ =!= Gluon, {IdentifyParton::check = 
          "Cannot identify index `1` in `2`."; Message[IdentifyParton::check, 
          parton$, CMExpr$]}]; PKind$]
 
IdentifyParton /: IdentifyParton::usage = "IdentifyParton[Tens, parton] finds \
out if the parton is a \"LowerQuark\", i.e. a quark-type index sitting \
downstairs, an \"UpperQuark\", i.e. a quark-type index sitting upstairs or a \
Gluon."
 
CVertex[type$_, I1$_, I2$_, G3$1_] := Module[{CMres$}, 
     If[type$ =!= UpperQuark && type$ =!= LowerQuark && type$ =!= Gluon, 
       {CVertex::check = "CVertex[type,I1,I2,G3] expects its first argument \
to be UpperQuark, LowerQuark or Gluon, got `1`."; Message[CVertex::check, 
          type$]; }]; CMres$ = Switch[type$, UpperQuark, 
        Subscript[Superscript[Superscript[t, {G3$1}], I1$], I2$], LowerQuark, 
        Subscript[Superscript[Superscript[t, {G3$1}], I2$], I1$], Gluon, 
        I*Superscript[f, {I1$, I2$, G3$1}]]; CMres$]
 
CVertex /: CVertex::usage = "CVertex[type, I1, I2, G3] returns a vertex with \
indices I1, I2, G3. Depending on the type of particle to which a gluon G3 is \
attached either \!\(\*SubscriptBox[TemplateBox[{TemplateBox[{\"t\", \
RowBox[{\"{\", \"G3\", \"}\"}]}, \"Superscript\"],\"I1\"},\n\"Superscript\"], \
\"I2\"]\) for type=UpperQuark, \
\!\(\*SubscriptBox[TemplateBox[{TemplateBox[{\"t\", RowBox[{\"{\", \"G3\", \
\"}\"}]}, \"Superscript\"],\"I2\"},\n\"Superscript\"], \"I1\"]\) for \
type=LowerQuark,  or I \!\(\*TemplateBox[{\"f\",RowBox[{\"{\", \
RowBox[{\"I1\", \",\", \"I2\", \",\", \"G3\"}], \"}\"}]},\n\"Superscript\"]\) \
for type=Gluon is returned."
 
SplitConstAndColor[CMExpr$_] := Module[{Expr2$, ListExpr$, ColorDecomposed$, 
      ColorDecomposedRes$, UniqueColStrs$, ListExprI$, UniColStrInd$}, 
     If[ !ContainsColor[CMExpr$], {SplitConstAndColor::check = 
          "Cannot find color in color in `1`"; 
         Message[SplitConstAndColor::check, CMExpr$]; }]; 
      If[ !(Head[CMExpr$] =!= Times || Head[CMExpr$] =!= Superscript || 
         Head[CMExpr$] =!= Subscript), {SplitConstAndColor::check = "Expected a \
term with Head=Plus, Times, Superscript or Subscript, got `1` with Head=`2`"; 
         Message[SplitConstAndColor::check, CMExpr$, Head[CMExpr$]]; }]; 
      Expr2$ = Expand[CSimplify[CMExpr$]]; If[Head[Expr2$] == Plus, 
       {ListExpr$ = List @@ Expr2$; ColorDecomposed$ = 
          Table[SplitConstAndColorTerm[ListExpr$[[ListExprI$]]], 
           {ListExprI$, 1, Length[ListExpr$]}]; UniqueColStrs$ = 
          Sort[Union[Table[ColorDecomposed$[[ListExprI$,2]], 
             {ListExprI$, 1, Length[ColorDecomposed$]}]]]; 
         ColorDecomposedRes$ = Table[{0, UniqueColStrs$[[ListExprI$]]}, 
           {ListExprI$, 1, Length[UniqueColStrs$]}]; For[ListExprI$ = 1, 
          ListExprI$ <= Length[ColorDecomposed$], ListExprI$++, 
          For[UniColStrInd$ = 1, UniColStrInd$ <= Length[UniqueColStrs$], 
            UniColStrInd$++, If[ColorDecomposed$[[ListExprI$,2]] == 
               UniqueColStrs$[[UniColStrInd$]], {ColorDecomposedRes$[[
                  UniColStrInd$,1]] = ColorDecomposedRes$[[UniColStrInd$,
                   1]] + ColorDecomposed$[[ListExprI$,1]]; }]; ]; ]; }]; 
      If[Head[Expr2$] == Times || Head[Expr2$] == Superscript || 
        Head[Expr2$] == Subscript, ColorDecomposedRes$ = 
        {SplitConstAndColorTerm[Expr2$]}]; Simplify[ColorDecomposedRes$]]
 
SplitConstAndColor /: SplitConstAndColor::usage = "SplitConstAndColor[Expr] \
splits an expression Expr into a list of lists of color structures and \
corresponding multiplicative factors {{constants 1, color structure \
1},{constants 2, color structure 2},...}. This is done by first expanding the \
expression and then splitting the terms using SplitConstAndColorTerm[Term]."
 
SplitConstAndColorTerm[Term$_] := Module[{Termv2$, TermList$, ColorPart$, 
      ConstantPart$, ListLength$}, Termv2$ = Expand[Term$]; 
      If[Head[Termv2$] =!= Times && Head[Termv2$] =!= Superscript && 
        Head[Termv2$] =!= Subscript, {SplitConstAndColorTerm::check = "Expect\
ed a term with Head =Times, Superscript or Subscript got `1`, with Head= `2`  \
"; Message[SplitConstAndColorTerm::check, Termv2$, Head[Termv2$]]; }]; 
      ColorPart$ = 1; ConstantPart$ = 1; If[Head[Termv2$] == Times, 
       {TermList$ = List @@ Termv2$; For[ListLength$ = 1, 
          ListLength$ <= Length[TermList$], ListLength$++, 
          If[ContainsColor[TermList$[[ListLength$]]], ColorPart$ *= 
             TermList$[[ListLength$]], ConstantPart$ *= TermList$[[
              ListLength$]], {SplitConstAndColorTerm::check = 
               "Cannot decide on color in `1`"; Message[
               SplitConstAndColorTerm::check, TermList$[[
                ListLength$]]]; }]; ]; }]; If[Head[Termv2$] == Superscript || 
        Head[Termv2$] == Subscript, {If[ContainsColor[Termv2$], 
          ColorPart$ = Termv2$]; If[ !ContainsColor[Termv2$], 
          {SplitConstAndColorTerm::check = 
             "Cannot find color in color in `1`"; Message[
             SplitConstAndColorTerm::check, Termv2$]; }]; }]; 
      {ConstantPart$, ColorPart$}]
 
SplitConstAndColorTerm /: SplitConstAndColorTerm::usage = "SplitConstAndColor\
Term[Term] splits a single term consisting of one color structure, as opposed \
to a sum of color structures, into a list of term containing {constants, \
color structure}."
 
ReplaceDummyIndices[CMExpr$_] := Module[{ExpandExpr$, NewDummyIndex$, 
      ReplaceTerm$, DummySymbols$, IndRules$, ListExpr$, Expr2$}, 
     ExpandExpr$ = Expand[CMExpr$]; ListExpr$ = List @@ ExpandExpr$; 
      NewDummyIndex$ = Table[Unique[d], {uInd$, 100}]; 
      ReplaceTerm$[Term$_] := (DummySymbols$ = DummyIndicesTerm[Term$]; 
        IndRules$ = Table[DummySymbols$[[dInd$]] -> NewDummyIndex$[[dInd$]], 
          {dInd$, Length[DummySymbols$]}]; Term$ /. IndRules$); 
      ListExpr$ = ReplaceTerm$ /@ ListExpr$; If[Head[ExpandExpr$] == Plus, 
       Expr2$ = Plus @@ ListExpr$, Expr2$ = CMExpr$, Expr2$ = CMExpr$]; 
      If[Head[ExpandExpr$] == Times, Expr2$ = ReplaceTerm$[CMExpr$]]; 
      If[Head[ExpandExpr$] == Superscript || Head[ExpandExpr$] == Subscript, 
       {Expr2$ = ReplaceTerm$[CMExpr$]}]; Expr2$]
 
ReplaceDummyIndices /: ReplaceDummyIndices::usage = "ReplaceDummyIndices[Expr\
] replaces the dummy indices in Expr with a new set of unique dummy indices."
 
DummyIndicesTerm[Term$_] := Module[{AllInd$, DummySymbols$, PairSymbols$}, 
     If[Head[Term$] == Plus, DummyIndicesTerm::argx = "DummyIndicesTerm \
should be used on a single term, not on a sum of terms, the agument was `1`."\
; Message[DummyIndicesTerm::argx, Term$]; ]; AllInd$ = AllIndices[Term$]; 
      PairSymbols$ = AllPairs[Term$]; DummySymbols$ = 
       Intersection[PairSymbols$, AllInd$]; Union[DummySymbols$, 
       SquareIndices[Term$]]]
 
DummyIndicesTerm /: DummyIndicesTerm::usage = "DummyIndicesTerm[Term] \
replaces the dummy indices in one term (as opposed to a sum of terms) with a \
new set of unique dummy indices."
 
SquareIndices[Term$_] := Module[{SqInd$}, 
     If[Head[Term$] == Plus, {SquareIndices::argx = "SquareIndices should be \
used on a single term, not on a sum of terms, the agument was `1`."; 
         Message[SquareIndices::argx, Term$]; }]; SqInd$ = {}; 
      If[ !FreeQ[Term$, Superscript[\[CapitalDelta], Gs$_]^2], 
       Term$ /. Superscript[\[CapitalDelta], Gs$_]^2 :> 
          Module[{}, {Gs$; SqInd$ = Append[SqInd$, Gs$]; }]; ]; 
      If[ !FreeQ[Term$, Superscript[o, Gs$_]^2], 
       Term$ /. Superscript[o, Gs$_]^2 :> Module[{}, 
           {Gs$; SqInd$ = Append[SqInd$, Gs$]; }]; ]; 
      If[ !FreeQ[Term$, Superscript[f, Gs$_]^2], 
       Term$ /. Superscript[f, Gs$_]^2 :> Module[{}, 
           {Gs$; SqInd$ = Append[SqInd$, Gs$]; }]; ]; 
      If[ !FreeQ[Term$, Superscript[d, Gs$_]^2], 
       Term$ /. Superscript[d, Gs$_]^2 :> Module[{}, 
           {Gs$; SqInd$ = Append[SqInd$, Gs$]; }]; ]; Flatten[SqInd$]]
 
SquareIndices /: SquareIndices::usage = "SquareIndices[Term] identifies dummy \
indices in squares, such as \!\(\*TemplateBox[{\"f\",RowBox[{\"{\", \
RowBox[{\"G1\", \",\", \"G2\", \",\", \"G3\"}], \
\"}\"}]},\n\"Superscript\"]\)^2, used by DummyIndicesTerm[Term]."
 
CGammaSymmetryTest[Matr$_, parton1$_, parton2$_, OptionsPattern[]] := 
    Module[{MatrAsym$, IsSym$}, IsSym$ = True; 
      MatrAsym$ = Simplify[PowerExpand[Matr$ - Transpose[Matr$]], 
        Assumptions -> Nc >= OptionValue[NcMin]]; 
      If[Union[Flatten[MatrAsym$]] =!= {0}, 
       {IsSym$ = False; CGamma::symcheck = "Can not verify symmetry for \
excahnge between `1` and  `2`.\nGamma-Transpose[Gamma]:\n"; 
         Message[CGamma::symcheck, parton1$, parton2$]; 
         Print[MatrixForm[MatrAsym$]]; }]; IsSym$]
 
Options[CGammaSymmetryTest] = {NcMin -> 3}
 
CNorm[CBorV$_, OptionsPattern[]] := Module[{nInd$, CMres$, NormI$, VecI$, 
      CVectors$}, If[Head[CBorV$] == List, {CVectors$ = CBorV$; CMres$ = {}; 
         For[VecI$ = 1, VecI$ <= Length[CVectors$], VecI$++, 
          {NormI$ = Simplify[Sqrt[Simplify[CDot[CBorV$[[VecI$]], 
                 CBorV$[[VecI$]], NcMin -> OptionValue[NcMin]], 
                Assumptions -> {Nc >= OptionValue[NcMin]}]], Assumptions -> {
                Element[Nc, Reals], Nc >= OptionValue[NcMin]}]; 
            If[OptionValue[Verbose], Print[VecI$, " ", CVectors$[[VecI$]], 
              " ", NormI$]]; CMres$ = Append[CMres$, NormI$]; }]; }]; 
      If[Head[CBorV$] =!= List, {nInd$ = NTensorIndices[CBorV$]; 
         CMres$ = Simplify[Sqrt[Simplify[CDot[CBorV$, CBorV$, 
              NcMin -> OptionValue[NcMin]], Assumptions -> 
              {Nc >= OptionValue[NcMin]}]], Assumptions -> 
            {Element[Nc, Reals], Nc >= OptionValue[NcMin]}]; }]; CMres$]
 
Options[CNorm] = {Verbose -> False, NcMin -> 3}
 
CNorm /: CNorm::usage = "CNorm[C] calculates the norm of a color tensors \
using CDot[C]. By default CNorm assumes Nc\[GreaterSlantEqual]3. For improved \
simplification of roots the Option NcMin\[Rule]100 (or any other value) may \
be used to assume that Nc is at least 100 (or any other value) when \
simplifying. Before using CNorms the color tensor \!\(\*SubscriptBox[\(C\), \
\({I1, \(\(...\) \(Ik\)\)}\)]\) should have been defined."
 
CyclicPermutations[Superscript[Tfd$_, {G1$1_, G2$1_, G3$1_}]] := 
    Superscript[Tfd$, {G1$1, G2$1, G3$1}] | Superscript[Tfd$, 
      {G2$1, G3$1, G1$1}] | Superscript[Tfd$, {G3$1, G1$1, G2$1}]
 
delta[Q1$_, Q2$_] := Subscript[Superscript[\[Delta], Q1$], Q2$]
 
Delta[G1$_, G2$_] := Superscript[\[CapitalDelta], {G1$, G2$}]
 
DummyIndices[CMExpr$_] := Module[{Expr2$, DInd$, ListExpr$, IndexList$}, 
     Expr2$ = Expand[CMExpr$]; DInd$ = {}; If[Head[Expr2$] != Plus, 
       DInd$ = Flatten[Append[DInd$, DummyIndicesTerm[Expr2$]]], Null, 
       DInd$ = Flatten[Append[DInd$, DummyIndicesTerm[Expr2$]]]]; 
      If[Head[Expr2$] == Plus, {ListExpr$ = List @@ Expr2$; 
         IndexList$ = DummyIndicesTerm /@ ListExpr$; 
         DInd$ = Union[Flatten[IndexList$]]; }]; DInd$]
 
DummyIndices /: DummyIndices::usage = "DummyIndices[Expr] finds the dummy \
indices in an expression Expr, by first expanding it and then finding all \
dummy indices in all terms."
 
FDToTRules := {Superscript[f, {G1$1_, G2$1_, G3$1_}] :> 
      (1/(I*TR))*Module[{q1$1, q2$1, q3$1}, 
        Subscript[Superscript[Superscript[t, {G1$1}], q1$1], q2$1]*
          Subscript[Superscript[Superscript[t, {G2$1}], q2$1], q3$1]*
          Subscript[Superscript[Superscript[t, {G3$1}], q3$1], q1$1] - 
         Subscript[Superscript[Superscript[t, {G2$1}], q1$1], q2$1]*
          Subscript[Superscript[Superscript[t, {G1$1}], q2$1], q3$1]*
          Subscript[Superscript[Superscript[t, {G3$1}], q3$1], q1$1]], 
     Superscript[d, {G1$1_, G2$1_, G3$1_}] :> 
      (1/TR)*Module[{q1$1, q2$1, q3$1}, 
        Subscript[Superscript[Superscript[t, {G1$1}], q1$1], q2$1]*
          Subscript[Superscript[Superscript[t, {G2$1}], q2$1], q3$1]*
          Subscript[Superscript[Superscript[t, {G3$1}], q3$1], q1$1] + 
         Subscript[Superscript[Superscript[t, {G2$1}], q1$1], q2$1]*
          Subscript[Superscript[Superscript[t, {G1$1}], q2$1], q3$1]*
          Subscript[Superscript[Superscript[t, {G3$1}], q3$1], q1$1]]}
 
FDToTRules /: FDToTRules::usage = "Replaces structure constants, \
\!\(\*TemplateBox[{\"f\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"G2\", \",\", \
\"G3\"}], \"}\"}]},\n\"Superscript\"]\) and \
\!\(\*TemplateBox[{\"d\",RowBox[{\"{\", RowBox[{\"G1\", \",\", \"G2\", \",\", \
\"G3\"}], \"}\"}]},\n\"Superscript\"]\), with a sum of products of SU(Nc) \
generators, \!\(\*SubscriptBox[TemplateBox[{TemplateBox[{\"t\", \
RowBox[{\"{\", \"G1\", \"}\"}]}, \"Superscript\"],\"Q1\"},\n\"Superscript\"], \
\"Q2\"]\)."
 
FreeIndices[CMExpr$_] := Complement[AllIndices[CMExpr$], DummyIndices[CMExpr$]]

GluonContract[CMExpr$_, Gs$_] := Module[{ContrInd$, CMres$, theg$, Glist$}, 
     If[ !Head[Gs$] == List && Intersection[AllIndices[CMExpr$], {Gs$}] == 
         {Gs$}, {Glist$ = {Gs$}}, Glist$ = Gs$; , {Glist$ = {Gs$}}]; 
      If[ContainsFD[CMExpr$], {GluonContract::fdcheck = "The first argument to \
GluonContract contains structure constants, f and/or d which will be replaced \
using FDToORules."; Message[GluonContract::fdcheck]; 
         CMres$ = CMExpr$ //. FDToORules; }, CMres$ = Expand[CMExpr$]; ]; 
      CMres$ = Expand[CMExpr$]; For[ContrInd$ = 1, ContrInd$ <= Length[Glist$], 
       ContrInd$++, {theg$ = Glist$[[ContrInd$]]; 
         CMres$ = OGluonContract[CMres$, theg$]; CMres$ = OOGluonContract[CMres$, 
           theg$]; CMres$ = TGluonContract[CMres$, theg$]; 
         CMres$ = TTGluonContract[CMres$, theg$]; CMres$ = OTGluonContract[CMres$, 
           theg$]; CMres$ = ODeltaGluonContract[CMres$, theg$]; 
         CMres$ = O2GluonContract[CMres$, theg$]; 
         CMres$ = CMres$ /. AllPermutations[Superscript[o, {theg$, 
                G1$1_}]]->TR Superscript[\[CapitalDelta], {theg$, G1$1}]; 
         CMres$ = CMres$ /. AllPermutations[Superscript[\[CapitalDelta], {theg$, 
                G1$1_}]]*AllPermutations[Superscript[\[CapitalDelta], {theg$, 
                G2$1_}]] -> Superscript[\[CapitalDelta], {G1$1, G2$1}]; 
         CMres$ = CMres$ /. Superscript[\[CapitalDelta], {theg$, theg$}] -> 
            -1 + Nc^2; CMres$ = CMres$ /. AllPermutations[Superscript[
                \[CapitalDelta], {G1$1, theg$}]]*Superscript[o, G3$1s_] /; 
             Count[G3$1s, theg$] == 1 :> Superscript[o, 
             G3$1s /. theg$ -> G1$1]; CMres$ = CMres$ //. 
           Superscript[\[CapitalDelta], {theg$, G1$1_}]^2 -> 
            Superscript[\[CapitalDelta], {G1$1, G1$1}]; 
         CMres$ = CMres$ //. Superscript[\[CapitalDelta], {G1$1_, theg$}]^2 -> 
            Superscript[\[CapitalDelta], {G1$1, G1$1}]; 
         CMres$ = Expand[CMres$]}]; CMres$]
 
GluonContract /: GluonContract::usage = "GluonContract[Expr, Gs] contracts a \
set (List) of gluons Gs={g1,...,gk} or a single gluon Gs=g1, in the \
expression Expr, while leaving other indices uncontracted. This function is \
intended for quark-lines (os and ts) and will replace structure constants (fs \
and ds) with quark-lines."
 
OGluonContract[CMExpr$_, theg$_] := 
    CMExpr$ /. Superscript[o, Gs$_ /; Count[Gs$, theg$] == 2] :> 
      Module[{Place1$, Place2$, Newgs1$, Newgs2$, CMres$, rem$, 
        Multiplicities$}, Multiplicities$ = Transpose[Tally[Gs$]][[2]]; 
        Place1$ = Position[Gs$, theg$][[1]][[1]]; 
        Place2$ = Position[Gs$, theg$][[2]][[1]]; 
        If[Place2$ - Place1$ == 1 || (Place1$ == 1 && Place2$ == 
            Length[Gs$]), {Newgs1$ = Drop[Gs$, {Place1$, Place2$}]; 
           Newgs1$ = Delete[Delete[Gs$, Place2$], Place1$]; 
           CMres$ = (TR/Nc)*(Nc^2 - 1)*Superscript[o, Newgs1$] /. 
             Remove0To1ORules; }, If[Place2$ - Place1$ == 2, 
          {Newgs1$ = Drop[Drop[Gs$, {Place2$}], {Place1$}]; 
            If[ !Length[Union[Gs$]] - Length[Union[Newgs1$]] == 1, 
             {Print["Warning "]; Print["Old ", Superscript[o, Gs$]]; Print[
                "New ", Superscript[o, Newgs1$]]; }]; 
            CMres$ = (-(TR/Nc))*Superscript[o, Newgs1$] /. Remove0To1ORules; }, 
          {Newgs1$ = Drop[Drop[Gs$, {Place2$}], {Place1$}]; 
            Newgs2$ = Drop[Gs$, {Place1$, Place2$}]; 
            rem$ = Take[Gs$, {Place1$ + 1, Place2$ - 1}]; 
            CMres$ = TR*(Superscript[o, Newgs2$]*Superscript[o, rem$] - 
                (1/Nc)*Superscript[o, Newgs1$]) /. Remove0To1ORules; }]]; 
        CMres$]
 
OGluonContract /: OGluonContract::usage = "OGluonContract[Expr,theg] \
contracts the gluon theg in the expression Expr if theg appears twice in one \
closed quark-line \!\(\*TemplateBox[{\"o\",RowBox[{\"{\", RowBox[{\"G1\", \
\",\", \"...\", \",\", \"theg\", \",\", \"...\", \",\", \"theg\", \",\", \
\"...\", \",\", \"Gk\"}], \"}\"}]},\n\"Superscript\"]\)."
 
Remove0To1ORules = {Superscript[o, LIndV$_ /; Length[LIndV$] == 1] -> 0, 
     Superscript[o, LIndV$_ /; Length[LIndV$] == 0] -> Nc}
 
Remove0To1ORules /: Remove0To1ORules::usage = "Rules for simplifying closed \
quark-lines with 0 or 1 gluons,\!\(\*TemplateBox[{RowBox[{\" \", \
\"o\"}],RowBox[{\"{\", \"}\"}]},\n\"Superscript\"]\)=Nc, \
\!\(\*TemplateBox[{\"o\",RowBox[{\"{\", \"G1\", \
\"}\"}]},\n\"Superscript\"]\)=0."
 
OOGluonContract[CMExpr$_, theg$_] := 
    CMExpr$ /. Superscript[o, g1$1s_]*Superscript[o, g2$1s_] /; 
       Count[g1$1s, theg$] == 1 && Count[g2$1s, theg$] == 1 :> 
      Module[{Place1$, Place2$, g1$1s1, g1$1s2, g2$1s1, g2$1s2, NewL$, 
        NewL1$, NewL2$, SecondL$, FirstL$, Supterm$}, 
       If[Order[g1$1s[[1]], g2$1s[[1]]] == -1, 
         {FirstL$ = g2$1s; SecondL$ = g1$1s}, 
         {FirstL$ = g1$1s; SecondL$ = g2$1s}]; Place1$ = 
         Position[FirstL$, theg$][[1,1]]; Place2$ = 
         Position[SecondL$, theg$][[1,1]]; g1$1s1 = Take[FirstL$, 
          Place1$ - 1]; g2$1s1 = Take[SecondL$, Place2$ - 1]; 
        g1$1s2 = Take[FirstL$, -(Length[FirstL$] - Place1$)]; 
        g2$1s2 = Take[SecondL$, -(Length[SecondL$] - Place2$)]; NewL$ = {}; 
        NewL$ = Join[g1$1s1, g2$1s2, g2$1s1, g1$1s2]; 
        NewL1$ = Drop[g1$1s, {Position[g1$1s, theg$][[1,1]]}]; 
        NewL2$ = Drop[g2$1s, {Position[g2$1s, theg$][[1,1]]}]; 
        Supterm$ = (1/Nc)*Superscript[o, NewL1$]*Superscript[o, NewL2$]; 
        TR*(Superscript[o, NewL$] - Supterm$) /. Remove0To1ORules]
 
OOGluonContract /: OOGluonContract::usage = "OOGluonContract[Expr,theg] \
contracts the gluon theg in the expression Expr if theg appears once in a \
closed quark-line (\!\(\*TemplateBox[{RowBox[{\"(\", TemplateBox[{\"t\", \
RowBox[{\"{\", RowBox[{\"G1\", \",\", \"...\", \",\", \"theg\", \",\", \
\"...\", \",\", \"Gk\"}], \"}\"}]}, \"Superscript\"], \
\")\"}],\"Q1\"},\n\"Superscript\"]\)\!\(\*SubscriptBox[\()\), \(Q2\)]\) an \
once in another closed quark-line."
 
TGluonContract[CMExpr$_, theg$_] := 
    CMExpr$ /. Subscript[Superscript[Superscript[t, 
         Gs$_ /; Count[Gs$, theg$] == 2], Q1$1_], Q2$1_] :> 
      Module[{Place1$, Place2$, Newgs1$, Newgs2$, CMres$, rem$, 
        Multiplicities$}, Multiplicities$ = Transpose[Tally[Gs$]][[2]]; 
        Place1$ = Position[Gs$, theg$][[1]][[1]]; 
        Place2$ = Position[Gs$, theg$][[2]][[1]]; If[Place2$ - Place1$ == 1, 
         {Newgs1$ = Drop[Gs$, {Place1$, Place2$}]; 
           CMres$ = (TR/Nc)*(Nc^2 - 1)*Subscript[Superscript[Superscript[t, 
                 Newgs1$], Q1$1], Q2$1] /. Remove0ORules; }, 
         If[Place2$ - Place1$ == 2, {Newgs1$ = Drop[Drop[Gs$, {Place2$}], 
              {Place1$}]; If[ !Length[Union[Gs$]] - Length[Union[Newgs1$]] == 
               1, {Print["TGluonContract: Warning "]; Print[
                "TGluonContract: Old ", Subscript[Superscript[Superscript[t, 
                   Gs$], Q1$1], Q2$1]]; Print["TGluonContract: New ", 
                Subscript[Superscript[Superscript[t, Newgs1$], Q1$1], 
                 Q2$1]]; }]; CMres$ = (-(TR/Nc))*Subscript[Superscript[
                 Superscript[t, Newgs1$], Q1$1], Q2$1] /. Remove0ORules; }, 
          {Newgs1$ = Drop[Drop[Gs$, {Place2$}], {Place1$}]; 
            Newgs2$ = Drop[Gs$, {Place1$, Place2$}]; 
            rem$ = Take[Gs$, {Place1$ + 1, Place2$ - 1}]; 
            CMres$ = TR*(Subscript[Superscript[Superscript[t, Newgs2$], Q1$1], 
                  Q2$1]*Superscript[o, rem$] - (1/Nc)*Subscript[Superscript[
                   Superscript[t, Newgs1$], Q1$1], Q2$1]) /. 
              Remove0ORules; }]]; CMres$]
 
TGluonContract /: TGluonContract::usage = "TGluonContract[Expr,theg] \
contracts the gluon theg in the expression Expr if theg appears twice in one \
open quark-line \!\(\*SubscriptBox[TemplateBox[{TemplateBox[{\"t\", \
RowBox[{\"{\", RowBox[{\"G1\", \",\", \"...\", \",\", \"theg\", \",\", \
\"...\", \",\", \"theg\", \",\", \"...\", \",\", \"Gk\"}], \"}\"}]}, \
\"Superscript\"],\"Q1\"},\n\"Superscript\"], \"Q2\"]\)."
 
TTGluonContract[CMExpr$_, theg$_] := 
    CMExpr$ /. Subscript[Superscript[Superscript[t, g1$1s_], Q1$1_], Q2$1_]*
        Subscript[Superscript[Superscript[t, g2$1s_], Q3$1_], Q4$1_] /; 
       Count[g1$1s, theg$] == 1 && Count[g2$1s, theg$] == 1 :> 
      Module[{Place1$, Place2$, g1$1s1, g1$1s2, g2$1s1, g2$1s2, NewLa$, 
        NewLb$, NewL1$, NewL2$, SecondL$, FirstL$, Supterm$}, 
       FirstL$ = g1$1s; SecondL$ = g2$1s; Place1$ = Position[FirstL$, theg$][[
          1,1]]; Place2$ = Position[SecondL$, theg$][[1,1]]; 
        g1$1s1 = Take[FirstL$, Place1$ - 1]; g2$1s1 = Take[SecondL$, 
          Place2$ - 1]; g1$1s2 = Take[FirstL$, -(Length[FirstL$] - Place1$)]; 
        g2$1s2 = Take[SecondL$, -(Length[SecondL$] - Place2$)]; NewLa$ = {}; 
        NewLb$ = {}; NewLa$ = Join[g1$1s1, g2$1s2]; 
        NewLb$ = Join[g2$1s1, g1$1s2]; NewL1$ = Drop[g1$1s, 
          {Position[g1$1s, theg$][[1,1]]}]; NewL2$ = 
         Drop[g2$1s, {Position[g2$1s, theg$][[1,1]]}]; 
        Supterm$ = (1/Nc)*Subscript[Superscript[Superscript[t, NewL1$], 
            Q1$1], Q2$1]*Subscript[Superscript[Superscript[t, NewL2$], Q3$1], 
           Q4$1]; TR*(Subscript[Superscript[Superscript[t, NewLa$], Q1$1], 
             Q4$1]*Subscript[Superscript[Superscript[t, NewLb$], Q3$1], 
             Q2$1] - Supterm$) /. Union[Remove0To1ORules, Remove0ORules]]
 
TTGluonContract /: TTGluonContract::usage = "TTGluonContract[Expr,theg] \
contracts the gluon theg in the expression Expr if theg appears once one open \
quark-line, \!\(\*SubscriptBox[TemplateBox[{TemplateBox[{\"t\", \
RowBox[{\"{\", RowBox[{\"G1\", \",\", \"...\", \",\", \"theg\", \",\", \
\"...\", \",\", \"Gk\"}], \"}\"}]}, \
\"Superscript\"],\"Q1\"},\n\"Superscript\"], \"Q2\"]\), and once in another \
open quark-line."
 
OTGluonContract[CMExpr$_, theg$_] := 
    CMExpr$ /. Subscript[Superscript[Superscript[t, g1$1s_], Q1$1_], Q2$1_]*
        Superscript[o, g2$1s_] /; Count[g1$1s, theg$] == 1 && 
        Count[g2$1s, theg$] == 1 :> Module[{Place1$, Place2$, g1$1s1, g1$1s2, 
        g2$1s1, g2$1s2, NewL$, NewL1$, NewL2$, SecondL$, FirstL$, Supterm$}, 
       FirstL$ = g1$1s; SecondL$ = g2$1s; Place1$ = 
         Position[FirstL$, theg$][[1]][[1]]; Place2$ = 
         Position[SecondL$, theg$][[1,1]]; g1$1s1 = Take[FirstL$, 
          Place1$ - 1]; g2$1s1 = Take[SecondL$, Place2$ - 1]; 
        g1$1s2 = Take[FirstL$, -(Length[FirstL$] - Place1$)]; 
        g2$1s2 = Take[SecondL$, -(Length[SecondL$] - Place2$)]; NewL$ = {}; 
        NewL$ = Join[g1$1s1, g2$1s2, g2$1s1, g1$1s2]; 
        NewL1$ = Drop[g1$1s, {Position[g1$1s, theg$][[1,1]]}]; 
        NewL2$ = Drop[g2$1s, {Position[g2$1s, theg$][[1,1]]}]; 
        Supterm$ = (1/Nc)*Subscript[Superscript[Superscript[t, NewL1$], 
            Q1$1], Q2$1]*Superscript[o, NewL2$]; 
        TR*(Subscript[Superscript[Superscript[t, NewL$], Q1$1], Q2$1] - 
           Supterm$) /. Union[Remove0To1ORules, Remove0ORules]]
 
OTGluonContract /: OTGluonContract::usage = "OTGluonContract[Expr,theg] \
contracts the gluon theg in the expression Expr if theg appears once one open \
quark-line \!\(\*SubscriptBox[TemplateBox[{TemplateBox[{\"t\", RowBox[{\"{\", \
RowBox[{\"G1\", \",\", \"...\", \",\", \"theg\", \",\", \"...\", \",\", \
\"Gk\"}], \"}\"}]}, \"Superscript\"],\"Q1\"},\n\"Superscript\"], \"Q2\"]\), \
and once a closed quark-line, \!\(\*TemplateBox[{\"o\",RowBox[{\"{\", \
RowBox[{\"Ga\", \",\", \"...\", \",\", \"theg\", \",\", \"...\", \",\", \
\"GNg\"}], \"}\"}]},\n\"Superscript\"]\)."
 
ODeltaGluonContract[CMExpr$_, theg$_] := 
    CMExpr$ /. AllPermutations[Superscript[\[CapitalDelta], {G1$1_, theg$}]]*
        Superscript[o, G2$1s_] /; Count[G2$1s, theg$] == 1 :> 
      Superscript[o, G2$1s /. theg$ -> G1$1]
 
ODeltaGluonContract /: ODeltaGluonContract::usage = "ODeltaGluonContract[Expr\
,theg] contracts the gluon theg in the expression Expr if theg appears once \
in a closed quark-line \!\(\*TemplateBox[{RowBox[{\" \", RowBox[{\"(\", \
\"o\"}]}],RowBox[{\"{\", RowBox[{\"G1\", \",\", \"...\", \",\", \"theg\", \
\",\", \"...\", \",\", \"Gk\"}], \"}\"}]},\n\"Superscript\"]\) an once in a \
gluon delta function \!\(\*TemplateBox[{\"\[CapitalDelta]\",RowBox[{\"{\", \
RowBox[{\"G1\", \",\", \"G2\"}], \"}\"}]},\n\"Superscript\"]\)."
 
O2GluonContract[CMExpr$_, theg$_] := 
    CMExpr$ /. Superscript[o, Gs$_]^2 /; Count[Gs$, theg$] == 1 :> 
      Module[{Place1$, Place2$, g1$1s1, g1$1s2, g2$1s1, g2$1s2, NewL$, 
        NewL1$, NewL2$, SecondL$, FirstL$, Supterm$}, 
       FirstL$ = Gs$; SecondL$ = Gs$; Place1$ = Position[FirstL$, theg$][[1,
          1]]; Place2$ = Position[SecondL$, theg$][[1,1]]; 
        g1$1s1 = Take[FirstL$, Place1$ - 1]; g2$1s1 = Take[SecondL$, 
          Place2$ - 1]; g1$1s2 = Take[FirstL$, -(Length[FirstL$] - Place1$)]; 
        g2$1s2 = Take[SecondL$, -(Length[SecondL$] - Place2$)]; NewL$ = {}; 
        NewL$ = Join[g1$1s1, g2$1s2, g2$1s1, g1$1s2]; 
        NewL1$ = Drop[Gs$, {Position[Gs$, theg$][[1,1]]}]; 
        NewL2$ = Drop[Gs$, {Position[Gs$, theg$][[1,1]]}]; 
        Supterm$ = (1/Nc)*Superscript[o, NewL1$]*Superscript[o, NewL2$]; 
        TR*(Superscript[o, NewL$] - Supterm$) /. Remove0To1ORules]
 
O2GluonContract /: O2GluonContract::usage = "O2GluonContract[Expr,theg] \
contracts the gluon theg in the expression Expr if theg appears once a \
squared quark-line\!\(\*TemplateBox[{RowBox[{\" \", RowBox[{\"(\", \
\"o\"}]}],RowBox[{\"{\", RowBox[{\"G1\", \",\", \"...\", \",\", \"theg\", \
\",\", \"...\", \",\", \"Gk\"}], \"}\"}]},\n\"Superscript\"]\))^2."
 

WhatIsWrong[CMExpr$_] := Module[{ExpandExpr$, ListExpr$, FreeInds$}, 
     ExpandExpr$ = Expand[CMExpr$]; ListExpr$ = {}; 
      If[Head[ExpandExpr$] == Plus, {ListExpr$ = List @@ ExpandExpr$}, 
       ListExpr$ = Append[ListExpr$, CMExpr$]; ]; 
      If[Head[ExpandExpr$] == Times || Head[ExpandExpr$] == Subscript || 
        Head[ExpandExpr$] == Superscript || Head[ExpandExpr$] == Power || 
        Head[ExpandExpr$] == List, {ListExpr$ = Append[ListExpr$, CMExpr$]}]; 
      FreeInds$ = Table[WhatIsWrongTerm[ListExpr$[[fInd$]]], 
        {fInd$, 1, Length[ListExpr$]}]; If[ !Length[Union[FreeInds$]] == 1, 
       {WhatIsWrong::indices = "It seems that the number of free indices in \
the expanded expression differs from term to term."; 
         Message[WhatIsWrong::indices]; }]; ]
 
WhatIsWrong /: WhatIsWrong::usage = "WhatIsWrong[Expr] checks if anything is \
obviously wrong with an expression, for example if Power is used instead of \
Superscript. The check is done by first expanding the expression, and then \
checking each term using WhatIsWrongTerm."
 
WhatIsWrongTerm[Term$_] := Module[{Gs$, G1$1, G2$1, Q1$1, Q2$1, AllInd$, 
      AllSymbols$, symb$, nIndi$, ConsTerm$, fdComb$}, 
     If[Head[Term$] == Plus, WhatIsWrongTerm::indices = "The function \
WhatIsWrongTerm expects a single term and got a sum of terms."; 
        Message[WhatIsWrongTerm::indices]]; WhatIsWrongTerm::indices = 
       "The indices in `1` should sit upstairs in Superscript."; 
      If[ !FreeQ[Term$, Subscript[\[CapitalDelta], Gs$_]], 
       Term$ /. Subscript[\[CapitalDelta], Gs$_] :> Module[{}, 
           Message[WhatIsWrongTerm::indices, Subscript[\[CapitalDelta], 
              Gs$]]; Term$]; ]; If[ !FreeQ[Term$, Subscript[f, Gs$_]], 
       Term$ /. Subscript[f, Gs$_] :> Module[{}, 
           Message[WhatIsWrongTerm::indices, Subscript[f, Gs$]]; Term$]; ]; 
      If[ !FreeQ[Term$, Subscript[d, Gs$_]], 
       Term$ /. Subscript[d, Gs$_] :> Module[{}, 
           Message[WhatIsWrongTerm::indices, Subscript[d, Gs$]]; Term$]; ]; 
      WhatIsWrongTerm::indices = "The form of `1` should be `2`."; 
      If[ !FreeQ[Term$, Superscript[Subscript[\[Delta], Q1$1_], Q2$1_]], 
       {Term$ /. Superscript[Subscript[\[Delta], Q1$1_], Q2$1_] :> 
           Module[{}, Message[WhatIsWrongTerm::indices, Superscript[Subscript[
                \[Delta], Q1$1], Q2$1], Subscript[Superscript[\[Delta], 
                Q1$1], Q2$1]]; Term$]; }]; 
      If[ !FreeQ[Term$, Subscript[\[Delta], Q1$1_, Q2$1_]], 
       {Term$ /. Subscript[\[Delta], Q1$1_, Q2$1_] :> Module[{}, 
            Message[WhatIsWrongTerm::indices, Subscript[\[Delta], Q1$1, 
               Q2$1], Subscript[Superscript[\[Delta], Q1$1], Q2$1]]; 
             Term$]; }]; If[ !FreeQ[Term$, Subscript[\[Delta], 
          {Q1$1_, Q2$1_}]], {Term$ /. Subscript[\[Delta], {Q1$1_, Q2$1_}] :> 
           Module[{}, Message[WhatIsWrongTerm::indices, Subscript[\[Delta], {
                Q1$1, Q2$1}], Subscript[Superscript[\[Delta], Q1$1], Q2$1]]; 
             Term$]; }]; If[ !FreeQ[Term$, Superscript[
          Subscript[Superscript[t, Gs$_], Q1$1_], Q2$1_]], 
       {Term$ /. Superscript[Subscript[Superscript[t, Gs$_], Q1$1_], 
            Q2$1_] :> Module[{}, Message[WhatIsWrongTerm::indices, 
              Superscript[Subscript[Superscript[t, Gs$], Q1$1], Q2$1], 
              Subscript[Superscript[Superscript[t, Gs$], Q1$1], Q2$1]]; 
             Term$]; }]; If[ !FreeQ[Term$, Subscript[\[CapitalDelta], G1$1_, 
          G2$1_]], {Term$ /. Subscript[\[CapitalDelta], G1$1_, G2$1_] :> 
           Module[{}, Message[WhatIsWrongTerm::indices, Subscript[
               \[CapitalDelta], G1$1, G2$1], Superscript[\[CapitalDelta], {
                G1$1, G2$1}]]; Term$]; }]; 
      If[ !FreeQ[Term$, Subscript[o, Gs$_]], 
       {Term$ /. Subscript[o, Gs$_] :> Module[{}, 
            Message[WhatIsWrongTerm::indices, Subscript[o, Gs$], 
              Superscript[o, Gs$]]; Term$]; }]; WhatIsWrongTerm::indices2 = 
       "The form of `1` should be `2` or `3`."; 
      If[ !FreeQ[Term$, Superscript[\[Delta], {G1$1_, G2$1_}]], 
       {Term$ /. Superscript[\[Delta], {G1$1_, G2$1_}] :> 
           Module[{}, Message[WhatIsWrongTerm::indices2, Superscript[
               \[Delta], {G1$1, G2$1}], Subscript[Superscript[\[Delta], 
                G1$1], G2$1], Superscript[\[CapitalDelta], {G1$1, G2$1}]]; 
             Term$]; }]; WhatIsWrongTerm::indices = 
       "The index `1` in `2` should sit inside Superscript, not Power."; 
      If[ !FreeQ[Term$, Subscript[\[Delta]^(Q1$1_), Q2$1_]], 
       {Term$ /. Subscript[\[Delta]^(Q1$1_), Q2$1_] :> 
           Module[{}, Message[WhatIsWrongTerm::indices, Q1$1, 
              Subscript[Superscript[\[Delta], Q1$1], Q2$1]]; Term$]; }]; 
      WhatIsWrongTerm::indices = 
       "The number of indices in `1` should be `2`."; 
      If[ !FreeQ[Term$, Superscript[\[CapitalDelta], Gs$_]], 
       Term$ /. Superscript[\[CapitalDelta], Gs$_] :> 
          Module[{}, If[Length[Gs$] != 2, {Message[WhatIsWrongTerm::indices, 
                Superscript[\[CapitalDelta], Gs$], 2]; }]; Term$]; ]; 
      If[ !FreeQ[Term$, Superscript[d, Gs$_]], 
       Term$ /. Superscript[d, Gs$_] :> Module[{}, 
           If[Length[Gs$] != 3, {Message[WhatIsWrongTerm::indices, 
                Superscript[d, Gs$], 3]; }]; Term$]; ]; 
      If[ !FreeQ[Term$, Superscript[f, Gs$_]], 
       Term$ /. Superscript[f, Gs$_] :> Module[{}, 
           If[Length[Gs$] != 3, {Message[WhatIsWrongTerm::indices, 
                Superscript[f, Gs$], 3]; }]; Term$]; ]; 
      If[ !FreeQ[Term$, Superscript[If, Gs$_]], 
       WhatIsWrongTerm::term = "Encountered `1`, did you mean `2`?"; 
        Term$ /. Superscript[If, Gs$_] :> Module[{}, 
           Message[WhatIsWrongTerm::term, Superscript["(If)", Gs$], 
             Superscript["I*"*f, Gs$]]; Term$]; ]; 
      If[ !FreeQ[Term$, Superscript[Id, Gs$_]], 
       WhatIsWrongTerm::term = "Encountered `1`, did you mean `2`?"; 
        Term$ /. Superscript[Id, Gs$_] :> Module[{}, 
           Message[WhatIsWrongTerm::term, Superscript["(Id)", Gs$], 
             Superscript["I*"*d, Gs$]]; Term$]; ]; 
      If[ !FreeQ[Term$, Superscript[(ConsTerm$_)*(fdComb$_), Gs$_]], 
       Term$ /. Superscript[fdComb$_, Gs$_] :> 
          If[ !StringFreeQ[ToString[fdComb$], "f"], 
           {WhatIsWrongTerm::term = "Encountered `1`, did you mean `2`?"; 
             Message[WhatIsWrongTerm::term, Superscript["(const*f)", Gs$], 
              Superscript["const*"*f, Gs$]]; }]; 
        Term$ /. Superscript[fdComb$_, Gs$_] :> 
          If[ !StringFreeQ[ToString[fdComb$], "d"], 
           {WhatIsWrongTerm::term = "Encountered `1`, did you mean `2`?"; 
             Message[WhatIsWrongTerm::term, Superscript["(const*d)", Gs$], 
              Superscript["const*"*d, Gs$]]; }]; 
        Term$ /. Superscript[fdComb$_, Gs$_] :> 
          If[ !StringFreeQ[ToString[fdComb$], "\[CapitalDelta]"], 
           {WhatIsWrongTerm::term = "Encountered `1`, did you mean `2`?"; 
             Message[WhatIsWrongTerm::term, Superscript[
               "(const*\[CapitalDelta])", Gs$], Superscript["const*"*
                \[CapitalDelta], Gs$]]; }]; ]; If[Head[Term$] == List, 
       If[ !FreeQ[Term$, f^(Gs$_)], WhatIsWrongTerm::term = "The structure \
constant f should be defined using Superscript, not Power."; 
          Message[WhatIsWrongTerm::term]; ]; If[ !FreeQ[Term$, d^(Gs$_)], 
         WhatIsWrongTerm::term = "The structure constant d should be defined \
using Superscript, not Power."; Message[WhatIsWrongTerm::term]; ]; 
        If[ !FreeQ[Term$, o^(Gs$_)], WhatIsWrongTerm::term = "The closed \
quark-line o should be defined using Superscript, not Power."; 
          Message[WhatIsWrongTerm::term]; ]; 
        If[ !FreeQ[Term$, \[CapitalDelta]^(Gs$_)], 
         WhatIsWrongTerm::term = "The gluon delta function \[CapitalDelta] \
should be defined using Superscript, not Power."; 
          Message[WhatIsWrongTerm::term]; ]; ]; AllSymbols$ = 
       FindSymbols[Term$]; AllInd$ = AllIndices[Term$]; 
      For[symb$ = 1, symb$ <= Length[AllInd$], symb$++, 
       {nIndi$ = Count[AllSymbols$, AllInd$[[symb$]]]; If[nIndi$ > 2, 
           {WhatIsWrongTerm::indices = "The index `1` appeares `2` times in \
term `3`, should at most appeare twice."; Message[WhatIsWrongTerm::indices, 
              AllInd$[[symb$]], nIndi$, Term$]; }]; }; ]; FreeIndices[Term$]]
 
WhatIsWrongTerm /: WhatIsWrongTerm::usage = "WhatIsWrongTerm[Term] checks if \
anything is obviously wrong with one Term, as opposed to a sum of terms, for \
example if Power is used instead of Superscript."

Protect[t,o,f,d,\[Delta],\[CapitalDelta],delta,Delta]
Protect[AllPermutations, CyclicPermutations,SimpleRules,FDRules,Remove0To2ORules,Remove0To1ORules,Remove0ORules,OTSimpleRules,AllSimpleRules,OTGluonRules,TTGluonContract,OTGluonContract,TGluonContract,OGluonContract,OOGluonContract,O2GluonContract,ODeltaGluonContract,GluonContract,FDToTRules,OTToTRules,OTToTRules,FDToORules,GluonIndices,UpperQuarkIndices,LowerQuarkIndices,SortIndices,FindSymbols,AllPairs,AllIndices,DummyIndicesTerm,DummyIndices,SquareIndices,ReplaceDummyIndices,NTensorIndices,IdentifyParton,WhatIsWrong,WhatIsWrongTerm,SplitConstAndColor,SplitConstAndColorTerm,ContainsFD,ContainsT,ContainsO,ContainsQuarkDelta,ContainsGluonDelta,ContainsColor,OTThenAllSimpleRules,ExpandThenRules,CSimplify,CDot,CNorm,CDotMatrix,CVertex,CGamma,CGammaSymmetryTest,SPMAndSPMInvOfBasisType,GeneralBasis,OrthonormalBasis,OrthogonalBasis,TraceBasis,RemoveFD,NcMin,Verbose,MakeChecks,NMaxGluonCheck,CalledByOther];
EndPackage[]
(* Private note *)
(* This document was created Nov 7 2012 using NewColorMathRules90.nb. *)


==> anc/ColorMathTutorial1.0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    191395,       4500]
NotebookOptionsPosition[    177195,       4038]
NotebookOutlinePosition[    178102,       4069]
CellTagsIndexPosition[    178015,       4064]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["A quick introduction to the ColorMath package", "Title",
 CellChangeTimes->{{3.552303955831121*^9, 3.552303977621805*^9}, 
   3.5523725985175943`*^9, {3.55237298835699*^9, 3.552372996095862*^9}, {
   3.552381558954961*^9, 3.5523815716570387`*^9}, {3.5524889370819693`*^9, 
   3.552488939341982*^9}}],

Cell["\<\
ColorMath is a package for symbolically performing color summed calculations \
in QCD (SU(Nc)). \
\>", "Text",
 CellChangeTimes->{{3.552490061294855*^9, 3.5524901341531773`*^9}, {
   3.5524901668169737`*^9, 3.55249017188241*^9}, 3.5525738947885733`*^9, 
   3.559549265784073*^9}],

Cell[TextData[{
 StyleBox["Warning: To input color structure use copy and paste, type in the \
FullForm, or use the short command functions. Do not try to input color \
structure manually, or using the math assistant pallets, this will give you \
Power instead of Superscript. ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["For more info, see \[OpenCurlyDoubleQuote]Input and FullForm\
\[CloseCurlyDoubleQuote] below.",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.559542977809939*^9, 3.5595432008414927`*^9}, 
   3.559543242029101*^9, {3.559921661188388*^9, 3.5599216853913116`*^9}, 
   3.56008751586202*^9, {3.560239516713108*^9, 3.560239518135157*^9}, {
   3.56118436261966*^9, 3.561184366058114*^9}, {3.561272352269208*^9, 
   3.561272386670169*^9}, {3.561272588003418*^9, 3.5612725932736597`*^9}, {
   3.561285655750627*^9, 3.561285666449461*^9}}],

Cell[CellGroupData[{

Cell["Loading the package", "Section",
 CellChangeTimes->{{3.552304057155403*^9, 3.552304062545835*^9}}],

Cell["\<\
To avoid double loading of definitions, you may want to quit the kernel first:\
\>", "Text",
 CellChangeTimes->{{3.5599217223708344`*^9, 3.559921781141384*^9}, 
   3.5599219948044653`*^9, 3.5611844209247303`*^9}],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.559921704376663*^9, 3.559921707089981*^9}, {
  3.5600829065660543`*^9, 3.5600829080275383`*^9}}],

Cell["\<\
In order to get started, the .m package has to be loaded from \
/full/path/to/your/package/ColorMath.m. Make sure you adjust the version \
number to the version you try to load.\
\>", "Text",
 CellChangeTimes->{{3.56049489864564*^9, 3.5604949235548773`*^9}, {
  3.560495869678454*^9, 3.5604958819380007`*^9}, {3.560503092826868*^9, 
  3.5605030934318113`*^9}, {3.560510302024955*^9, 3.560510304784284*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Get", "[", 
  "\"\</data/Documents/Annatjobb/Color/Mathematica/ColorMath1.0.m\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.552304155683158*^9, 3.552304167739073*^9}, {
   3.5523658246728287`*^9, 3.552365827781599*^9}, {3.55238368165875*^9, 
   3.552383684807453*^9}, {3.55929975807841*^9, 3.559299780354767*^9}, 
   3.559448574886249*^9, 3.5594736818796997`*^9, 3.559477234506263*^9, {
   3.559543269439742*^9, 3.559543270924513*^9}, 3.5596508017017527`*^9, {
   3.559904091108411*^9, 3.559904091958982*^9}, {3.5599217006899014`*^9, 
   3.559921700890944*^9}, {3.560082014771656*^9, 3.560082015655197*^9}, 
   3.5601716481913357`*^9, 3.560249129418417*^9, {3.560253784622651*^9, 
   3.560253784835177*^9}, {3.5602540552012463`*^9, 3.5602540553022614`*^9}, {
   3.561274798678596*^9, 3.561274799663085*^9}, {3.5672428479023438`*^9, 
   3.5672428501210947`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Version: \"\>", "\[InvisibleSpace]", "\<\"1.0\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"\<\" (\"\>", " ", "\<\"February 12 2013\"\>"}], 
   "\[InvisibleSpace]", "\<\"), for Mathematica 7, 8 and 9.\"\>"}],
  SequenceForm[
  "Version: ", "1.0", " (" "February 12 2013", 
   "), for Mathematica 7, 8 and 9."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.560254056016794*^9, 3.560254062685678*^9}, 
   3.560254116559804*^9, 3.560254221422016*^9, 3.560254260423994*^9, 
   3.560494942648625*^9, 3.5604958205355*^9, 3.560503119274781*^9, 
   3.561184436078781*^9, 3.56126806898053*^9, 3.5612722983898582`*^9, 
   3.561272608292141*^9, 3.5612734177722807`*^9, 3.56127480202174*^9, 
   3.5612828295256433`*^9, 3.561282902671969*^9, 3.56129983717371*^9, 
   3.5613525727060957`*^9, 3.56135260508794*^9, 3.567242853075152*^9, {
   3.5672436529120293`*^9, 3.567243765344269*^9}, 3.567246221219276*^9, 
   3.567250141862644*^9, 3.569678222951825*^9}],

Cell[BoxData["\<\"Author: Malin Sjodahl\"\>"], "Print",
 CellChangeTimes->{{3.560254056016794*^9, 3.560254062685678*^9}, 
   3.560254116559804*^9, 3.560254221422016*^9, 3.560254260423994*^9, 
   3.560494942648625*^9, 3.5604958205355*^9, 3.560503119274781*^9, 
   3.561184436078781*^9, 3.56126806898053*^9, 3.5612722983898582`*^9, 
   3.561272608292141*^9, 3.5612734177722807`*^9, 3.56127480202174*^9, 
   3.5612828295256433`*^9, 3.561282902671969*^9, 3.56129983717371*^9, 
   3.5613525727060957`*^9, 3.56135260508794*^9, 3.567242853075152*^9, {
   3.5672436529120293`*^9, 3.567243765344269*^9}, 3.567246221219276*^9, 
   3.567250141862644*^9, 3.569678222953773*^9}],

Cell[BoxData["\<\"For suggestions and bug reports contact \
malin.sjodahl@thep.lu.se.\"\>"], "Print",
 CellChangeTimes->{{3.560254056016794*^9, 3.560254062685678*^9}, 
   3.560254116559804*^9, 3.560254221422016*^9, 3.560254260423994*^9, 
   3.560494942648625*^9, 3.5604958205355*^9, 3.560503119274781*^9, 
   3.561184436078781*^9, 3.56126806898053*^9, 3.5612722983898582`*^9, 
   3.561272608292141*^9, 3.5612734177722807`*^9, 3.56127480202174*^9, 
   3.5612828295256433`*^9, 3.561282902671969*^9, 3.56129983717371*^9, 
   3.5613525727060957`*^9, 3.56135260508794*^9, 3.567242853075152*^9, {
   3.5672436529120293`*^9, 3.567243765344269*^9}, 3.567246221219276*^9, 
   3.567250141862644*^9, 3.5696782229555387`*^9}],

Cell[BoxData["\<\"If you use this package for research, please cite the \
ColorMath paper, arXiv:1211.2099.\"\>"], "Print",
 CellChangeTimes->{{3.560254056016794*^9, 3.560254062685678*^9}, 
   3.560254116559804*^9, 3.560254221422016*^9, 3.560254260423994*^9, 
   3.560494942648625*^9, 3.5604958205355*^9, 3.560503119274781*^9, 
   3.561184436078781*^9, 3.56126806898053*^9, 3.5612722983898582`*^9, 
   3.561272608292141*^9, 3.5612734177722807`*^9, 3.56127480202174*^9, 
   3.5612828295256433`*^9, 3.561282902671969*^9, 3.56129983717371*^9, 
   3.5613525727060957`*^9, 3.56135260508794*^9, 3.567242853075152*^9, {
   3.5672436529120293`*^9, 3.567243765344269*^9}, 3.567246221219276*^9, 
   3.567250141862644*^9, 3.569678222957573*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basic color objects", "Section",
 CellChangeTimes->{{3.552303991413899*^9, 3.552304007259643*^9}}],

Cell["The notation for the basic building blocks are as below.", "Text",
 CellChangeTimes->{{3.552304182599099*^9, 3.5523042056376543`*^9}, {
  3.552309045456833*^9, 3.552309046576137*^9}, {3.561184719098629*^9, 
  3.561184723246752*^9}}],

Cell[CellGroupData[{

Cell["A quark-line with quarks Q1 and Q2", "Subsubsection",
 CellChangeTimes->{{3.552304238950679*^9, 3.552304302882782*^9}, {
  3.5523837165430813`*^9, 3.552383717723126*^9}, {3.560171909044529*^9, 
  3.560171910048896*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 SubscriptBox[
  TemplateBox[{"\[Delta]","Q1"},
   "Superscript"], "Q2"]], "Input",
 CellChangeTimes->{{3.552304467728207*^9, 3.552304472755249*^9}, {
   3.552304590939699*^9, 3.552304611771208*^9}, 3.5523730212972393`*^9, {
   3.559299802650894*^9, 3.55929980439678*^9}, 3.561184768053443*^9, {
   3.561283782823162*^9, 3.561283784530559*^9}}],

Cell[BoxData[
 SubscriptBox[
  TemplateBox[{"\[Delta]","Q1"},
   "Superscript"], "Q2"]], "Output",
 CellChangeTimes->{
  3.5523044731136427`*^9, {3.5523045916794767`*^9, 3.552304612318742*^9}, {
   3.552309027541548*^9, 3.552309052165141*^9}, 3.552365838358552*^9, 
   3.552373022922453*^9, 3.5523837240625*^9, 3.552561174462961*^9, {
   3.559299791198843*^9, 3.5592998049372787`*^9}, 3.559300028460784*^9, 
   3.559368146883144*^9, 3.5593686571562767`*^9, 3.559371580147509*^9, 
   3.5594586714782248`*^9, 3.5594629931699467`*^9, 3.559463170773945*^9, 
   3.5594660096562233`*^9, 3.559466182418578*^9, 3.559473695877686*^9, 
   3.55947707922445*^9, 3.559477239751243*^9, 3.559532784790308*^9, 
   3.559543275932658*^9, 3.559650896512588*^9, {3.559904135176787*^9, 
   3.5599041398197947`*^9}, 3.5599213300761423`*^9, 3.559922026227852*^9, 
   3.559923880556588*^9, 3.5600820423509417`*^9, 3.560082925180726*^9, 
   3.560165526921969*^9, 3.560166228785754*^9, 3.5601719112091303`*^9, 
   3.56023941255066*^9, 3.560249162799181*^9, {3.5602517480573072`*^9, 
   3.560251752023904*^9}, 3.560252701199984*^9, 3.560254155509863*^9, 
   3.5602542754094267`*^9, 3.560494946437924*^9, 3.5605031223929443`*^9, 
   3.561184768650342*^9, 3.561268071827029*^9, 3.561272611076882*^9, 
   3.561273425013563*^9, 3.561274807484391*^9, 3.5612828336183987`*^9, 
   3.5612829051967297`*^9, 3.561283785126795*^9, 3.561299839641919*^9, 
   3.561352575335805*^9, 3.561352607646962*^9, 3.5672428587092733`*^9, 
   3.569678245229911*^9}]
}, Open  ]],

Cell[TextData[{
 "Note that lower and upper indices are different. One position is taken to \
define incoming quarks/outgoing anti-quarks, and the other position is used \
for outgoing quarks and incoming anti-quarks. What is taken to be what is a \
question of definition. To avoid mistakes in index placing, copy-pasting is \
advised. In some (older) versions of ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " ",
 Cell[BoxData[
  SubscriptBox[
   TemplateBox[{"\[Delta]","Q1"},
    "Superscript"], "Q2"]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.5523044731136427`*^9, {3.5523045916794767`*^9, 3.552304612318742*^9}, {
    3.552309027541548*^9, 3.552309052165141*^9}, 3.552365838358552*^9, 
    3.552373022922453*^9, 3.5523837240625*^9, 3.552561174462961*^9, {
    3.559299791198843*^9, 3.5592998049372787`*^9}}],
 " formats as ",
 Cell[BoxData[
  SubscriptBox[
   RowBox[{"(", 
    TemplateBox[{"\[Delta]","Q1"},
     "Superscript"], ")"}], "Q2"]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.5523044731136427`*^9, {3.5523045916794767`*^9, 3.552304612318742*^9}, {
    3.552309027541548*^9, 3.552309052165141*^9}, 3.552365838358552*^9, 
    3.552373022922453*^9, 3.5523837240625*^9, 3.552561174462961*^9, {
    3.559299791198843*^9, 3.5592998049372787`*^9}}],
 ", but the meaning is still the same i.e., FullForm[",
 Cell[BoxData[
  SubscriptBox[
   RowBox[{"(", 
    TemplateBox[{"\[Delta]","Q1"},
     "Superscript"], ")"}], "Q2"]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.5523044731136427`*^9, {3.5523045916794767`*^9, 3.552304612318742*^9}, {
    3.552309027541548*^9, 3.552309052165141*^9}, 3.552365838358552*^9, 
    3.552373022922453*^9, 3.5523837240625*^9, 3.552561174462961*^9, {
    3.559299791198843*^9, 3.5592998049372787`*^9}}],
 "] gives the same result."
}], "Text",
 CellChangeTimes->{{3.5523043343619328`*^9, 3.5523044353670807`*^9}, {
   3.552372609940667*^9, 3.552372614244483*^9}, {3.552381601148233*^9, 
   3.552381621915721*^9}, {3.5525733259739647`*^9, 3.552573374301073*^9}, {
   3.559299846607397*^9, 3.559299914525445*^9}, {3.5592999514675426`*^9, 
   3.559299984454183*^9}, {3.55930004800646*^9, 3.559300050912615*^9}, 
   3.5593840927124987`*^9, 3.559473718367815*^9, 3.559477275669293*^9, {
   3.5602396135843153`*^9, 3.56023962690467*^9}, {3.561285695771389*^9, 
   3.5612857616778307`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["A gluon-line with gluons G1 and G2", "Subsubsection",
 CellChangeTimes->{{3.552304313875971*^9, 3.5523043265219183`*^9}, {
  3.56118478196763*^9, 3.561184782365808*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
     RowBox[{"G1", ",", "G2"}], "}"}]},
  "Superscript"]], "Input",
 CellChangeTimes->{{3.5523044853846807`*^9, 3.552304485815209*^9}, {
  3.552304599363921*^9, 3.5523046151385937`*^9}, {3.552373028109453*^9, 
  3.552373028627081*^9}, {3.559300735274084*^9, 3.559300737555531*^9}}],

Cell[BoxData[
 TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
     RowBox[{"G1", ",", "G2"}], "}"}]},
  "Superscript"]], "Output",
 CellChangeTimes->{
  3.552304486308704*^9, {3.552304600065586*^9, 3.552304615740492*^9}, {
   3.552309029597704*^9, 3.552309052248856*^9}, 3.5523658414358063`*^9, 
   3.5523730296719217`*^9, 3.5523837241401176`*^9, 3.552561174472302*^9, 
   3.559300070251233*^9, 3.559368149755426*^9, 3.559368659256604*^9, 
   3.559371581816712*^9, 3.5594586715109587`*^9, 3.5594629932016373`*^9, 
   3.559463170837974*^9, 3.559466009697771*^9, 3.559466182453888*^9, 
   3.5594737384443274`*^9, 3.559477079270166*^9, 3.559477241498247*^9, 
   3.559477282728327*^9, 3.559532784822063*^9, 3.559543288433064*^9, 
   3.559650901573142*^9, 3.559904139872878*^9, 3.559921332474256*^9, 
   3.5599220679573402`*^9, 3.559923910313253*^9, 3.560082042717346*^9, 
   3.560082925534461*^9, 3.560165529337502*^9, 3.560166230364461*^9, 
   3.5601719127359447`*^9, 3.5602396390578737`*^9, 3.560249164723583*^9, 
   3.560251752083452*^9, 3.560252701229897*^9, 3.560254155974834*^9, 
   3.560254275899123*^9, 3.560494948661868*^9, 3.5605031248289347`*^9, 
   3.561184783935134*^9, 3.561268074109819*^9, 3.561272613420108*^9, 
   3.561273427391262*^9, 3.561274809676795*^9, 3.5612828359470043`*^9, 
   3.5612829073168287`*^9, 3.561299841758958*^9, 3.561352578073325*^9, 
   3.5613526097385073`*^9, 3.5672428612612553`*^9, 3.569678247606503*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
An SU(Nc) generator with quark indices Q1 and Q2 and gluon index G1\
\>", "Subsubsection",
 CellChangeTimes->{{3.552304531573482*^9, 3.552304558898785*^9}, 
   3.5523816577228117`*^9, {3.559477295706484*^9, 3.5594772962445517`*^9}, {
   3.560510346750729*^9, 3.560510360343006*^9}, 3.560510501564994*^9}],

Cell["This is the color structure for a quark-gluon vertex.", "Text",
 CellChangeTimes->{{3.560510525621893*^9, 3.560510625496752*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 SubscriptBox[
  TemplateBox[{TemplateBox[{"t", 
      RowBox[{"{", "G1", "}"}]}, "Superscript"],"Q2"},
   "Superscript"], "Q1"]], "Input",
 CellChangeTimes->{{3.552304573891387*^9, 3.552304606307301*^9}, {
  3.5593001730332193`*^9, 3.5593001787172117`*^9}}],

Cell[BoxData[
 SubscriptBox[
  TemplateBox[{TemplateBox[{"t", 
      RowBox[{"{", "G1", "}"}]}, "Superscript"],"Q2"},
   "Superscript"], "Q1"]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwAOLTa5tU55a/csyZ2hq7CEjPELzA9BNI8ycUdF1ueeW4
iPv/ri9AOvtT9y8QrWR6N/0bkJ5h8PGtQusrx8w56lzKQDryQLQCiNZrMm9W
AdJ9i87PANE6km1eGkCao+XlK00gnfE85j+InqffwaIFpE84Scu5AulPm6zt
vYC06vOvp+qA9PRrNYW/gPQv3kPXmNpeOSqe2WbEDKR9fBslWYA0z85w/0Ag
HZS0cS+InrcqXrgKSKslf8gC0fNYLQ1rgbRVsbjzPCAteGzXy0VAuuYNk+4S
IO01bfliEH2drSFyKUhdWW0GiP62ZM8bqfZXjsIyx1/JAWk2wQ+HsjteOar8
LM2dAqSFlt1eMg1Ic0Xd5JoOpAMnp28H0UwWJxfNBtJXN21cDaI7rIs+LAbS
64KmbdgLpG2iMreA6Jy3L8/+nAw0L0Lr67wZrxwBK+nHbw==
  "]]
}, Open  ]],

Cell[TextData[{
 "Note the brackets around G1. (Again, this expression may be differently \
formatted in some versions of ",
 StyleBox["Mathematica.",
  FontSlant->"Italic"],
 ")"
}], "Text",
 CellChangeTimes->{{3.552381672052889*^9, 3.5523816943758287`*^9}, {
   3.559300122925303*^9, 3.559300167926218*^9}, 3.5593841035813*^9, {
   3.560239678223531*^9, 3.560239682359798*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gluons attached to an open quark line", "Subsubsection",
 CellChangeTimes->{{3.5523047485249767`*^9, 3.5523047555167427`*^9}}],

Cell["\<\
With the above generator notation, including the {}, a set of gluons attached \
to the same quark-line can easily be denoted by\
\>", "Text",
 CellChangeTimes->{{3.552304644696117*^9, 3.552304688846779*^9}, {
  3.5523047386735983`*^9, 3.552304743309554*^9}, {3.5523817063818073`*^9, 
  3.552381719682433*^9}, {3.552572495842668*^9, 3.5525725108159122`*^9}, {
  3.561184890830091*^9, 3.561184891839138*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 SubscriptBox[
  TemplateBox[{TemplateBox[{"t", 
      RowBox[{"{", 
        RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]}, "Superscript"],"Q1"},
   "Superscript"], "Q2"]], "Input",
 CellChangeTimes->{{3.5523047042254877`*^9, 3.552304713919581*^9}, {
  3.552416687865346*^9, 3.552416693626642*^9}, {3.5525726703150463`*^9, 
  3.55257267381393*^9}, {3.559300213321308*^9, 3.55930021800764*^9}}],

Cell[BoxData[
 SubscriptBox[
  TemplateBox[{TemplateBox[{"t", 
      RowBox[{"{", 
        RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]}, "Superscript"],"Q1"},
   "Superscript"], "Q2"]], "Output",
 CellChangeTimes->{
  3.552304714853557*^9, 3.5523090523809147`*^9, 3.552365849481966*^9, 
   3.552373044594739*^9, 3.552383724182446*^9, 3.552561174526805*^9, {
   3.559300209064396*^9, 3.559300218662513*^9}, 3.559368155232779*^9, 
   3.559368662660391*^9, 3.559371585327046*^9, 3.559458671560905*^9, 
   3.559462993245363*^9, 3.559463170877946*^9, 3.559466009766424*^9, 
   3.559466182522397*^9, 3.5594737510596*^9, 3.559477079305009*^9, 
   3.559477310642654*^9, 3.559532784889143*^9, 3.559543317975748*^9, 
   3.559650905825637*^9, 3.559904139954319*^9, 3.5599213367340508`*^9, 
   3.559922071649105*^9, 3.559924065668809*^9, 3.5600820427660646`*^9, 
   3.560082925553488*^9, 3.560165533417626*^9, 3.560166233402463*^9, 
   3.560171915635799*^9, 3.560249168070492*^9, 3.560251752098284*^9, 
   3.5602527012455873`*^9, 3.5602541560265303`*^9, 3.5602542759585867`*^9, 
   3.560494952362815*^9, 3.560503129405582*^9, 3.561184884746686*^9, 
   3.561268078358436*^9, 3.5612726173213053`*^9, 3.561273432708309*^9, 
   3.5612748135757103`*^9, 3.5612828420379963`*^9, 3.561282912118969*^9, 
   3.5612998457325773`*^9, 3.561352583332719*^9, 3.561352613400004*^9, 
   3.5672428656477633`*^9, 3.5696782514940023`*^9}]
}, Open  ]],

Cell[TextData[{
 "rather than by  ",
 Cell[BoxData[
  SubscriptBox[
   TemplateBox[{TemplateBox[{"t", 
       RowBox[{"{", "G1", "}"}]}, "Superscript"],"Q1"},
    "Superscript"], "q1"]], "Input",
  CellChangeTimes->{{3.5523047042254877`*^9, 3.552304713919581*^9}, {
   3.552416687865346*^9, 3.552416693626642*^9}, {3.5525726703150463`*^9, 
   3.55257267381393*^9}}],
 Cell[BoxData[
  SubscriptBox[
   TemplateBox[{TemplateBox[{"t", 
       RowBox[{"{", "G2", "}"}]}, "Superscript"],"q1"},
    "Superscript"], "q2"]], "Input",
  CellChangeTimes->{{3.5523047042254877`*^9, 3.552304713919581*^9}, {
   3.552416687865346*^9, 3.552416693626642*^9}, {3.5525726703150463`*^9, 
   3.55257267381393*^9}}],
 Cell[BoxData[
  SubscriptBox[
   TemplateBox[{TemplateBox[{"t", 
       RowBox[{"{", "G3", "}"}]}, "Superscript"],"q2"},
    "Superscript"], "Q2"]], "Input",
  CellChangeTimes->{{3.5523047042254877`*^9, 3.552304713919581*^9}, {
   3.552416687865346*^9, 3.552416693626642*^9}, {3.5525726703150463`*^9, 
   3.55257267381393*^9}}],
 "."
}], "Text",
 CellChangeTimes->{{3.5525726601014767`*^9, 3.552572788118553*^9}, {
  3.5525729516102877`*^9, 3.552572958383309*^9}, {3.5593002199798717`*^9, 
  3.55930025173956*^9}, {3.559371585991232*^9, 3.55937158749518*^9}, {
  3.55947375203887*^9, 3.5594737536393423`*^9}, {3.559921337672159*^9, 
  3.55992133874853*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gluons attached to a closed quark-line", "Subsubsection",
 CellChangeTimes->{{3.5523047611962547`*^9, 3.5523047691562634`*^9}}],

Cell[TextData[{
 "If the indices Q1 and Q2 above are the same, the quark-line is closed and \
represents a trace of generators, this is denoted \[OpenCurlyDoubleQuote]",
 Cell[BoxData[
  TemplateBox[{"o",RowBox[{"{", 
      RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.5523048496842012`*^9, 3.552304875579069*^9}, {
   3.552373051330517*^9, 3.552373054150178*^9}}],
 "\[CloseCurlyDoubleQuote]."
}], "Text",
 CellChangeTimes->{{3.552304772275836*^9, 3.5523048232742662`*^9}, {
   3.552381759834373*^9, 3.552381776569278*^9}, 3.5599240872506037`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{"o",RowBox[{"{", 
     RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
  "Superscript"]], "Input",
 CellChangeTimes->{{3.5523048496842012`*^9, 3.552304875579069*^9}, {
  3.552373051330517*^9, 3.552373054150178*^9}}],

Cell[BoxData[
 TemplateBox[{"o",RowBox[{"{", 
     RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
  "Superscript"]], "Output",
 CellChangeTimes->{{3.55230485322655*^9, 3.552304875967382*^9}, 
   3.552309052415102*^9, 3.552365851738318*^9, 3.552373056313654*^9, 
   3.5523837241908083`*^9, 3.552561174551179*^9, 3.559300258119582*^9, 
   3.55936815977747*^9, 3.559368665199896*^9, 3.559371589809205*^9, 
   3.559458671591188*^9, 3.5594629932561274`*^9, 3.559463170887475*^9, 
   3.559466009776781*^9, 3.559466182530786*^9, 3.5594737588691273`*^9, 
   3.55947707931314*^9, 3.559477329185617*^9, 3.559532784918981*^9, 
   3.559543321111445*^9, 3.55965091030447*^9, 3.559904139985401*^9, 
   3.55992134671929*^9, 3.5599220764767*^9, 3.559924093508244*^9, 
   3.560082042787781*^9, 3.560082925560965*^9, 3.560165536625058*^9, 
   3.56016623638069*^9, 3.560171917795988*^9, 3.5602491703183193`*^9, 
   3.5602517521066427`*^9, 3.56025270128277*^9, 3.560254156052003*^9, 
   3.560254275985293*^9, 3.560494954929378*^9, 3.560503132498139*^9, 
   3.5611849111293297`*^9, 3.561268081320372*^9, 3.5612726210570927`*^9, 
   3.561273436181884*^9, 3.561274817430154*^9, 3.561282844644264*^9, 
   3.56128291470505*^9, 3.5612998478240013`*^9, {3.561352586218628*^9, 
   3.561352616101102*^9}, 3.5672428683510523`*^9, 3.5696782543403807`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The structure constants, ",
 Cell[BoxData[
  TemplateBox[{"f",RowBox[{"{", 
      RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.55230506379812*^9, 3.552305087740446*^9}, {
   3.559300284795183*^9, 3.55930028838547*^9}}],
 ",  and the symmetric structure constants, ",
 Cell[BoxData[
  TemplateBox[{"d",RowBox[{"{", 
      RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.55230506379812*^9, 3.552305087740446*^9}, {
   3.559300284795183*^9, 3.55930028838547*^9}}]
}], "Subsubsection",
 CellChangeTimes->{{3.552304891899457*^9, 3.5523049330632544`*^9}, {
   3.552381809380093*^9, 3.552381831872099*^9}, {3.552561322078732*^9, 
   3.552561324011916*^9}, 3.559300310646673*^9, {3.55930034137768*^9, 
   3.559300349223027*^9}, {3.560239766128343*^9, 3.560239767549127*^9}}],

Cell[TextData[{
 "Note that ",
 Cell[BoxData[
  RowBox[{"I", 
   TemplateBox[{"f",RowBox[{"{", 
       RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
    "Superscript"]}]], "Input",
  CellChangeTimes->{{3.55230506379812*^9, 3.552305087740446*^9}, {
   3.559300284795183*^9, 3.55930028838547*^9}, {3.55936868657798*^9, 
   3.559368687692525*^9}}],
 " is the color structure associated with the triple gluon vertex."
}], "Text",
 CellChangeTimes->{{3.560510525621893*^9, 3.560510668184247*^9}, {
  3.561184932961952*^9, 3.561184933427168*^9}, {3.561185052392003*^9, 
  3.561185055400949*^9}, {3.561285792970842*^9, 3.561285793407413*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  TemplateBox[{"f",RowBox[{"{", 
      RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
   "Superscript"], "/.", "FDToORules"}], "\[IndentingNewLine]", 
 RowBox[{
  TemplateBox[{"d",RowBox[{"{", 
      RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
   "Superscript"], "/.", "FDToORules"}]}], "Input",
 CellChangeTimes->{{3.55230506379812*^9, 3.552305087740446*^9}, {
  3.559300284795183*^9, 3.55930028838547*^9}, {3.55936868657798*^9, 
  3.559368687692525*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{"o",RowBox[{"{", 
          RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
       "Superscript"], "-", 
      TemplateBox[{"o",RowBox[{"{", 
          RowBox[{"G1", ",", "G3", ",", "G2"}], "}"}]},
       "Superscript"]}], ")"}]}], "TR"]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuK00iX/vrS8clxx6E3GNyD95vbntwqtrxy7lDS5lIH0
s/hYBTBtaNmsAqSF3S/OANGvYoR8NIA0o9OrV5pAOvB2L5cWkFbxl5NzBdLF
Txc5ewFpC85/p+uA9B7hxsJfQPrfQe+6f0D6XlvzDaa2V45sWfuNmYH0Oo9X
BixAejJDlH8gkD6ntmkviLYRdxCpAtIxO3Zkg2iZW3cNa4H0VsmsV4uA9NL1
zLpLgLRa9srFIPpEe1PkUiB9aHd9BojeENz8Vqod6A7fPa/lgPS8ewJXszte
OXa8EnwGopkrK/KmAOlTVZeXTgPSWg/3cE8H8bVSd4Boq5fnFs8G0uL9M9eA
6H27tT4uBtIGcpZb94LMSWM+/3PyK8fNS5i+zZvxyhEAQAewXw==
  "]],

Cell[BoxData[
 FractionBox[
  RowBox[{
   TemplateBox[{"o",RowBox[{"{", 
       RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
    "Superscript"], "+", 
   TemplateBox[{"o",RowBox[{"{", 
       RowBox[{"G1", ",", "G3", ",", "G2"}], "}"}]},
    "Superscript"]}], "TR"]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuK00iX/vrS8clxx6E3GNyD95vbntwqtrxy7lDS5lIH0
s/hYBTBtaNmsAqSF3S/OANGvYoR8NIA0o9OrV5pAOvB2L5cWkFbxl5NzBdLF
Txc5ewFpC85/p+uA9B7hxsJfQPrfQe+6f0D6XlvzDaa2V45sWfuNmYH0Oo9X
BixAejJDlH8gkD6ntmkviLYRdxCpAtIxO3Zkg2iZW3cNa4H0VsmsV4uA9NL1
zLpLgLRa9srFIPpEe1PkUiB9aHd9BojeENz8Vqod6A7fPa/lgPS8ewJXszte
OXa8EnwGopkrK/KmAOlTVZeXTgPSWg/3cE8H8bVSd4Boq5fnFs8G0uL9M9eA
6H27tT4uBtIGcpZb94LMSWM+/3PyK0fdzUzf5s145QgAPECv6A==
  "]]
}, Open  ]],

Cell[TextData[{
 "Above, FDToORules is a rule for replacing structure constants with closed \
quark-lines, and TR is the normalization of the generators (typically chosen \
to be 1/2 or 1),  i.e. ",
 Cell[BoxData[
  RowBox[{
   TemplateBox[{"o",RowBox[{"{", 
       RowBox[{"G1", ",", "G2"}], "}"}]},
    "Superscript"], "=", 
   RowBox[{"TR", 
    TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
        RowBox[{"G1", ",", "G2"}], "}"}]},
     "Superscript"]}]}]],
  CellChangeTimes->{{3.412936818098975*^9, 3.412936836999061*^9}, {
    3.413274045658914*^9, 3.413274054839888*^9}, {3.4132741201412983`*^9, 
    3.413274120505644*^9}, {3.4132924439011183`*^9, 3.413292509586584*^9}, {
    3.413292571173677*^9, 3.413292668009651*^9}, {3.41329588652776*^9, 
    3.4132959290401278`*^9}, {3.4133601603066196`*^9, 3.413360190306162*^9}, {
    3.413360461058241*^9, 3.4133604632416267`*^9}, {3.413360629103278*^9, 
    3.413360631197929*^9}, {3.413360892989723*^9, 3.413360893964632*^9}, {
    3.413360986279492*^9, 3.4133610312573957`*^9}, {3.4133615646586123`*^9, 
    3.413361568940632*^9}, {3.421498026867074*^9, 3.421498144885552*^9}, 
    3.421498176280964*^9, {3.421582356214563*^9, 3.421582356971094*^9}, 
    3.421582558072843*^9, {3.4232964741829147`*^9, 3.4232964775322857`*^9}, {
    3.446455428084249*^9, 3.446455433294929*^9}, {3.446455725453454*^9, 
    3.446455828813377*^9}, {3.44679246365371*^9, 3.446792473340802*^9}, {
    3.44679254635596*^9, 3.446792588159936*^9}, {3.446792636479208*^9, 
    3.446792645224182*^9}, {3.446793469790923*^9, 3.4467935052097187`*^9}, {
    3.4467935452951937`*^9, 3.446793584681107*^9}, 3.4468002363881598`*^9, {
    3.446804551692285*^9, 3.4468046038342457`*^9}, {3.446804764302299*^9, 
    3.446804790404744*^9}, {3.446804836560247*^9, 3.446804894860003*^9}, {
    3.446804947766769*^9, 3.446804950375956*^9}, {3.446804984460121*^9, 
    3.446805043266992*^9}, {3.4468051153439703`*^9, 3.446805131257236*^9}, {
    3.446805174804294*^9, 3.446805178741867*^9}, {3.446805215717749*^9, 
    3.44680526857856*^9}, 3.446805632559307*^9, {3.446872026420697*^9, 
    3.4468720350939703`*^9}, {3.446872104381344*^9, 3.446872109518474*^9}, {
    3.508749421151537*^9, 3.508749424411087*^9}, {3.509210599049738*^9, 
    3.509210605677504*^9}, {3.5092106415654984`*^9, 3.509210681356864*^9}, {
    3.509210799994384*^9, 3.509210829491436*^9}, {3.509210905496688*^9, 
    3.5092109339273767`*^9}, {3.509212103631535*^9, 3.509212122762895*^9}, {
    3.5092121807080917`*^9, 3.509212213281712*^9}, {3.509212286568746*^9, 
    3.50921229498109*^9}, {3.5092588385416*^9, 3.509258873948695*^9}, {
    3.5092722093378572`*^9, 3.509272211380383*^9}, {3.509432281495063*^9, 
    3.5094322992781*^9}, {3.509432413561996*^9, 3.509432419308107*^9}, 
    3.5094324706909037`*^9, {3.50943254737204*^9, 3.509432555367557*^9}, {
    3.509432871914852*^9, 3.5094328794534407`*^9}, {3.509432994303344*^9, 
    3.509433009808648*^9}, {3.509876695677794*^9, 3.5098766966433773`*^9}, 
    3.510143222827218*^9, 3.510468362508675*^9, {3.510469478942624*^9, 
    3.510469542510332*^9}, {3.510469574854938*^9, 3.5104696074389877`*^9}, {
    3.5104697223422947`*^9, 3.5104697305497227`*^9}, {3.510469764197424*^9, 
    3.5104697834564123`*^9}, {3.510469865378252*^9, 3.510469909521613*^9}, {
    3.5104699477099123`*^9, 3.510469957086525*^9}, {3.510470040616502*^9, 
    3.5104701395324793`*^9}, {3.5104705647082767`*^9, 
    3.5104705931137657`*^9}, {3.5104996319013*^9, 3.510499639048245*^9}, {
    3.5104997111073*^9, 3.510499741553853*^9}, {3.510499789751893*^9, 
    3.51049979256741*^9}, {3.510499891961878*^9, 3.510499893056065*^9}, {
    3.5105042339867973`*^9, 3.510504265532857*^9}, 3.510565084622348*^9, {
    3.5105661730736933`*^9, 3.510566224241951*^9}, {3.510589570182312*^9, 
    3.510589572152095*^9}, {3.510589602498913*^9, 3.510589603814188*^9}, {
    3.5106373293554897`*^9, 3.510637363175305*^9}, {3.5106373973616037`*^9, 
    3.5106374116436453`*^9}, {3.5106375616254063`*^9, 3.510637566349041*^9}, {
    3.5106553447779408`*^9, 3.5106553669467707`*^9}, {3.510655401083476*^9, 
    3.510655404634704*^9}, 3.51065545722178*^9, {3.5106791492520447`*^9, 
    3.510679152466713*^9}, {3.511691720908535*^9, 3.5116917579334784`*^9}, {
    3.511761549394814*^9, 3.511761557080731*^9}, {3.5117617796855593`*^9, 
    3.5117617837502193`*^9}, {3.511787716664238*^9, 3.511787720787465*^9}, {
    3.5117883140402603`*^9, 3.5117883144152203`*^9}, {3.5118020083228617`*^9, 
    3.51180201742393*^9}, {3.511841775177203*^9, 3.5118418250841*^9}, {
    3.512915230577878*^9, 3.51291533229862*^9}, 3.512915490328376*^9, {
    3.5194725714900103`*^9, 3.519472585291586*^9}, {3.519472690765115*^9, 
    3.519472792139086*^9}, {3.5194733634480143`*^9, 3.5194733649621973`*^9}, {
    3.519992249158906*^9, 3.519992263363254*^9}, {3.520152184967968*^9, 
    3.5201522483053017`*^9}, {3.520152375547927*^9, 3.5201523795565577`*^9}, {
    3.5201562365550003`*^9, 3.520156241036503*^9}, {3.5201563701294527`*^9, 
    3.5201563740874777`*^9}, {3.522402508144361*^9, 3.522402654590455*^9}, {
    3.522402698955653*^9, 3.522402751058069*^9}, {3.522402796425304*^9, 
    3.522402802972471*^9}, {3.523866507400941*^9, 3.523866537342834*^9}, {
    3.523866739495223*^9, 3.523866740326935*^9}, {3.523867744207995*^9, 
    3.5238677743179502`*^9}, {3.526358981189809*^9, 3.526359001171645*^9}, {
    3.526359455498983*^9, 3.526359460033907*^9}, {3.552285540264954*^9, 
    3.552285621716559*^9}, {3.55228565611522*^9, 3.552285698268655*^9}, {
    3.552285794395939*^9, 3.5522858697769012`*^9}, {3.552285904269396*^9, 
    3.5522859255063972`*^9}, {3.552296131860447*^9, 3.5522961350820007`*^9}, 
    3.552296282916566*^9}],
 ". The number of colors is denoted Nc."
}], "Text",
 CellChangeTimes->{{3.552373097956846*^9, 3.5523731239606*^9}, {
  3.552381910707676*^9, 3.552381930786585*^9}, {3.552383210570738*^9, 
  3.552383214094223*^9}, {3.5593003193443623`*^9, 3.559300324152281*^9}, {
  3.559300370510171*^9, 3.559300371650593*^9}, {3.559300624492124*^9, 
  3.5593006348624563`*^9}, {3.5593807156379557`*^9, 3.559380715893861*^9}, {
  3.5599241696947613`*^9, 3.5599241839426613`*^9}, {3.5612858050686073`*^9, 
  3.561285809511938*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input", "Subsubsection",
 CellChangeTimes->{{3.561272781408757*^9, 3.5612727829735813`*^9}}],

Cell["\<\
To input these color structures, use copy and paste or write in the short \
command functions:\
\>", "Text",
 CellChangeTimes->{{3.5593808543295317`*^9, 3.5593809092131023`*^9}, {
   3.561272648204597*^9, 3.561272672454664*^9}, 3.5613532005251837`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Delta]", "[", 
  RowBox[{"Q1", ",", "Q2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalDelta]", "[", 
  RowBox[{"G1", ",", "G2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"f", "[", 
  RowBox[{"G1", ",", "G2", ",", "G3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"d", "[", 
  RowBox[{"G1", ",", "G2", ",", "G3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"t", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}], ",", "Q1", ",", "Q2"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.561272676161585*^9, 3.56127276366455*^9}}],

Cell[BoxData[
 SubscriptBox[
  TemplateBox[{"\[Delta]","Q1"},
   "Superscript"], "Q2"]], "Output",
 CellChangeTimes->{{3.561272688423773*^9, 3.561272764344254*^9}, 
   3.561273439862887*^9, 3.561274821451487*^9, 3.561282849313313*^9, 
   3.561282918657516*^9, 3.561299851697816*^9, 3.5613526203254757`*^9, 
   3.567242876599812*^9, 3.569678258360835*^9}],

Cell[BoxData[
 TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
     RowBox[{"G1", ",", "G2"}], "}"}]},
  "Superscript"]], "Output",
 CellChangeTimes->{{3.561272688423773*^9, 3.561272764344254*^9}, 
   3.561273439862887*^9, 3.561274821451487*^9, 3.561282849313313*^9, 
   3.561282918657516*^9, 3.561299851697816*^9, 3.5613526203254757`*^9, 
   3.567242876599812*^9, 3.569678258365934*^9}],

Cell[BoxData[
 TemplateBox[{"f",RowBox[{"{", 
     RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
  "Superscript"]], "Output",
 CellChangeTimes->{{3.561272688423773*^9, 3.561272764344254*^9}, 
   3.561273439862887*^9, 3.561274821451487*^9, 3.561282849313313*^9, 
   3.561282918657516*^9, 3.561299851697816*^9, 3.5613526203254757`*^9, 
   3.567242876599812*^9, 3.569678258368114*^9}],

Cell[BoxData[
 TemplateBox[{"d",RowBox[{"{", 
     RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
  "Superscript"]], "Output",
 CellChangeTimes->{{3.561272688423773*^9, 3.561272764344254*^9}, 
   3.561273439862887*^9, 3.561274821451487*^9, 3.561282849313313*^9, 
   3.561282918657516*^9, 3.561299851697816*^9, 3.5613526203254757`*^9, 
   3.567242876599812*^9, 3.5696782583697147`*^9}],

Cell[BoxData[
 SubscriptBox[
  TemplateBox[{TemplateBox[{"t", 
      RowBox[{"{", 
        RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]}, "Superscript"],"Q1"},
   "Superscript"], "Q2"]], "Output",
 CellChangeTimes->{{3.561272688423773*^9, 3.561272764344254*^9}, 
   3.561273439862887*^9, 3.561274821451487*^9, 3.561282849313313*^9, 
   3.561282918657516*^9, 3.561299851697816*^9, 3.5613526203254757`*^9, 
   3.567242876599812*^9, 3.569678258371402*^9}]
}, Open  ]],

Cell["\<\
See also \[OpenCurlyDoubleQuote]Input and FullForm\[CloseCurlyDoubleQuote] \
below.\
\>", "Text",
 CellChangeTimes->{
  3.5612726513594*^9, {3.5612727915018053`*^9, 3.5612727965484047`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some basic calculations", "Section",
 CellChangeTimes->{{3.552305155242682*^9, 3.5523051623036633`*^9}, 
   3.552489094136696*^9, {3.5593838460368433`*^9, 3.559383848251491*^9}}],

Cell[TextData[{
 "With these objects we can do basic manipulations by using ",
 Cell[BoxData[
  SubscriptBox[
   TemplateBox[{TemplateBox[{"t", 
       RowBox[{"{", "G1", "}"}]}, "Superscript"],"Q2"},
    "Superscript"], "Q1"]], "Input",
  CellChangeTimes->{{3.552304573891387*^9, 3.552304606307301*^9}, {
   3.5593001730332193`*^9, 3.5593001787172117`*^9}}],
 " for each quark-gluon vertex, and ",
 Cell[BoxData[
  RowBox[{"I", 
   TemplateBox[{"f",RowBox[{"{", 
       RowBox[{"g3", ",", "g2", ",", "g1"}], "}"}]},
    "Superscript"]}]], "Input",
  CellChangeTimes->{{3.552370734811524*^9, 3.552370749053899*^9}, {
   3.559543351973974*^9, 3.559543354605855*^9}}],
 " for each triple gluon vertex, and by making sure that internal indices are \
contracted by appearing twice.\n\n",
 StyleBox["If you try some basic calculations and fail, see \
\[OpenCurlyDoubleQuote]Common mistakes\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]Input and FullForm\[CloseCurlyDoubleQuote] below, and \
try out the WhatIsWrong function.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{{3.552305171953828*^9, 3.552305199374908*^9}, {
  3.552381970026721*^9, 3.5523819784194*^9}, {3.552489099939045*^9, 
  3.5524891010344267`*^9}, {3.560496014883943*^9, 3.560496060848338*^9}, {
  3.560513439549605*^9, 3.560513604566566*^9}, {3.560513649498855*^9, 
  3.560513683475645*^9}, {3.560513743207608*^9, 3.560513743930331*^9}, {
  3.560514187676338*^9, 3.560514231379932*^9}, {3.560514280702734*^9, 
  3.560514311554492*^9}, {3.5605143492346563`*^9, 3.560514370803417*^9}, {
  3.560514586397242*^9, 3.560514587191895*^9}, {3.5611852072781267`*^9, 
  3.561185212595839*^9}}],

Cell[CellGroupData[{

Cell["A simple example", "Subsection",
 CellChangeTimes->{{3.55930305975229*^9, 3.5593030658996077`*^9}, {
  3.5593838793216143`*^9, 3.559383882037668*^9}}],

Cell["\<\
As a simple example, consider quark anti-quark going to quark anti-quark, q1 \
qbar2\[Rule]q3 qbar4. 

The amplitude, having an s-channel contribution, and a t-channel \
contribution, can be written in the form\
\>", "Text",
 CellChangeTimes->{{3.559303074217882*^9, 3.559303104491644*^9}, {
   3.559303181929307*^9, 3.559303255280924*^9}, {3.559303368312055*^9, 
   3.559303471812831*^9}, {3.5593035036422987`*^9, 3.5593036400906076`*^9}, {
   3.559381553130932*^9, 3.559381556078372*^9}, {3.559543499683856*^9, 
   3.55954353495191*^9}, {3.5602404922784758`*^9, 3.560240494553008*^9}, 
   3.560513282964179*^9, 3.5605137631296577`*^9, 3.5612998585202303`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Amp", "=", 
  RowBox[{
   RowBox[{"S", 
    SubscriptBox[
     TemplateBox[{TemplateBox[{"t", 
         RowBox[{"{", "g", "}"}]}, "Superscript"],"q1"},
      "Superscript"], "q2"], 
    SubscriptBox[
     TemplateBox[{TemplateBox[{"t", 
         RowBox[{"{", "g", "}"}]}, "Superscript"],"q4"},
      "Superscript"], "q3"]}], "+", 
   RowBox[{"T", 
    SubscriptBox[
     TemplateBox[{TemplateBox[{"t", 
         RowBox[{"{", "g", "}"}]}, "Superscript"],"q1"},
      "Superscript"], "q3"], 
    SubscriptBox[
     TemplateBox[{TemplateBox[{"t", 
         RowBox[{"{", "g", "}"}]}, "Superscript"],"q4"},
      "Superscript"], "q2"]}]}]}]], "Input",
 CellChangeTimes->{{3.559021847101935*^9, 3.5590218949998693`*^9}, {
  3.5590222373670177`*^9, 3.5590222412930193`*^9}, {3.559022297652206*^9, 
  3.5590223267286787`*^9}, {3.559549118801992*^9, 3.559549148909272*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", " ", 
   SubscriptBox[
    TemplateBox[{TemplateBox[{"t", 
        RowBox[{"{", "g", "}"}]}, "Superscript"],"q1"},
     "Superscript"], "q3"], " ", 
   SubscriptBox[
    TemplateBox[{TemplateBox[{"t", 
        RowBox[{"{", "g", "}"}]}, "Superscript"],"q4"},
     "Superscript"], "q2"]}], "+", 
  RowBox[{"S", " ", 
   SubscriptBox[
    TemplateBox[{TemplateBox[{"t", 
        RowBox[{"{", "g", "}"}]}, "Superscript"],"q1"},
     "Superscript"], "q2"], " ", 
   SubscriptBox[
    TemplateBox[{TemplateBox[{"t", 
        RowBox[{"{", "g", "}"}]}, "Superscript"],"q4"},
     "Superscript"], "q3"]}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuLDn418rra8cuxK+cr+FUi3HzyS9w1Ir7vW7fkbSD83
Z3in0PrKUfCxMZcykFbgzFMA0fqxLs0qQJrB5fYMEP3i3O9MDSD9oPzbK00g
fSjqsp4WkH50TFPOFUjr6axL8QLST3t3S/sC6bsXv9+pA9IH5n8q+gWka5U5
mv4B6S0bHe4ytb1ydBcINmcG0vt5LMpZgPQmzaqgQCA9+/iuSBDd9WHXXjDd
/EW8Ckhfb9+QD6K/zFhkXQukU0w4Ns4D0gujAt4uAtIHbk/TXQKk/cz2LQbR
E9LYM5cCad2OY5+k2l85qlxw+pvd8cpRrfF40RQgve/3GZ7pQHrzeaedIHr/
R9H1s4F088aWz4uBtFe+/La9QNqtTvrSz8mvHIVY7n2bN+OVIwAP0bP9
  "]]
}, Open  ]],

Cell["where S and T denote momentum space factors.", "Text",
 CellChangeTimes->{{3.55930364471271*^9, 3.559303654219604*^9}}],

Cell["\<\
To square the amplitude we need to multiply it with its conjugate and \
contract the indices. Note, however, that we need to replace the summation \
index g with a new index. This can be done manually or by using the \
ReplaceDummyIndices function. To contract indices we use the CSimplify \
function. We can thus simply write:\
\>", "Text",
 CellChangeTimes->{{3.559303670066656*^9, 3.559303772898697*^9}, {
   3.55938159311525*^9, 3.559381637549893*^9}, 3.55947765275041*^9, {
   3.559543572282045*^9, 3.5595435758615313`*^9}, {3.559924694450344*^9, 
   3.559924694978919*^9}, {3.560513931908016*^9, 3.560513945158989*^9}, {
   3.5611853010980673`*^9, 3.5611853311505003`*^9}, {3.561299879386818*^9, 
   3.561299881214253*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CSimplify", "[", 
  RowBox[{
   RowBox[{"Conjugate", "[", "Amp", "]"}], " ", 
   RowBox[{"ReplaceDummyIndices", "[", "Amp", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.559303781067163*^9, 3.559303839668652*^9}, 
   3.559474179561854*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["Nc", "2"]}], ")"}], " ", 
   SuperscriptBox["TR", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Nc", " ", "S"}], "-", "T"}], ")"}], " ", 
      RowBox[{"Conjugate", "[", "S", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "S"}], "+", 
        RowBox[{"Nc", " ", "T"}]}], ")"}], " ", 
      RowBox[{"Conjugate", "[", "T", "]"}]}]}], ")"}]}], "Nc"]], "Output",
 CellChangeTimes->{{3.559303833634446*^9, 3.559303840322052*^9}, 
   3.5593687705784492`*^9, 3.5593716406853*^9, 3.5594586720445423`*^9, 
   3.559462993662383*^9, 3.559463171753337*^9, 3.559466010186908*^9, 
   3.559466182892372*^9, 3.5594740018477373`*^9, 3.559474180216961*^9, 
   3.559474385176403*^9, 3.5594770797459793`*^9, 3.5594776541695843`*^9, 
   3.5595327853407307`*^9, {3.559543585282311*^9, 3.559543591380207*^9}, 
   3.5595491522188377`*^9, 3.559651050266927*^9, 3.559904151617618*^9, 
   3.559912467667446*^9, 3.5599213937741203`*^9, 3.55992211371848*^9, 
   3.559924716896007*^9, 3.5600820678650417`*^9, 3.560082129888323*^9, 
   3.560082925878129*^9, 3.560165570512375*^9, 3.560166272006322*^9, 
   3.560171999073485*^9, {3.560240516989408*^9, 3.560240522427565*^9}, 
   3.5602491974332237`*^9, 3.5602517567505913`*^9, 3.5602527020010443`*^9, 
   3.5602542802568207`*^9, 3.560495001050817*^9, 3.561185353105165*^9, 
   3.56126812062322*^9, 3.561273450710088*^9, 3.561282939347986*^9, 
   3.561299884286243*^9, 3.5613526350711813`*^9, 3.567242901461299*^9, 
   3.569678266834714*^9}]
}, Open  ]],

Cell["\<\
Below some useful rules and functions acting on the color structure are \
listed.\
\>", "Text",
 CellChangeTimes->{{3.5605139576815968`*^9, 3.560513973288967*^9}, {
  3.5612858456504517`*^9, 3.561285852552002*^9}}],

Cell[CellGroupData[{

Cell["CSimplify", "Subsubsection",
 CellChangeTimes->{{3.552305461280364*^9, 3.55230550514959*^9}, 
   3.552305866778953*^9, 3.552306132614599*^9, {3.552370337291403*^9, 
   3.55237034945298*^9}, {3.5524891400386667`*^9, 3.5524891436486893`*^9}, {
   3.552561508778051*^9, 3.5525615120979433`*^9}, 3.552569862821272*^9}],

Cell["\<\
The most general function for index contraction is CSimplify. It simplifies \
by contracting repeated indices in a general way, and may be the only \
function you need to know. \
\>", "Text",
 CellChangeTimes->{{3.552569864229822*^9, 3.5525698685266943`*^9}, {
   3.552570112060541*^9, 3.552570113127021*^9}, {3.559380951613233*^9, 
   3.559380980853403*^9}, {3.5593810203289833`*^9, 3.559381026486341*^9}, 
   3.559381068613661*^9, {3.559549774954884*^9, 3.559549786283391*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CSimplify", "[", " ", 
  RowBox[{
   SubscriptBox[
    TemplateBox[{TemplateBox[{"t", 
        RowBox[{"{", 
          RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]}, "Superscript"],"Q1"},
     "Superscript"], "q1"], 
   SubscriptBox[
    TemplateBox[{"\[Delta]","q1"},
     "Superscript"], "Q2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.5523055158411503`*^9, 3.552305519231702*^9}, {
  3.552370716168805*^9, 3.552370722455143*^9}, {3.559302483077622*^9, 
  3.5593024928348837`*^9}, {3.559477382992281*^9, 3.559477388833654*^9}, {
  3.5595433364712467`*^9, 3.559543340435999*^9}}],

Cell[BoxData[
 SubscriptBox[
  TemplateBox[{TemplateBox[{"t", 
      RowBox[{"{", 
        RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]}, "Superscript"],"Q1"},
   "Superscript"], "Q2"]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwAOIWZha9mvJXjqvvFr+oBdKWR2xWzQTSPE1TWeYA6W8F
3Fwg+tqpf7GLgHTLt2tMP4F0ms261VdaXjlKuPxh+gqkD+l9yP4GpFuY+Lh+
A2nfG9/eKrS+cjTw1uJSBtL3euMUQLSSqFWzCpA+LH1pBojeZBPjrwGkT5a8
eaUJUj9ljaAWkGazkJdzBdJqVmtdvYD0Bunes3VAemrKnaJfQDpsG3v9PyC9
z/DbDaa2V45aHxxNmIH0szAxZxYg/e5eelAgkDbQ37wXRGv7fhCpAtIKooU5
IHpTeYhRLZDeZ9WfNg9I94g8ebUISDsWdeguAdJyYasWg+gdOz9kLAXSHoFC
76TaXzneUrd6IwekV5jP5crpeOV47m1V8RQg/ZR7Le90IH3Ha91OEF3QJrth
NpD+kriQdQmQdsrbuH0vkI5RVr38c/IrxzrVrd/nzXjlCAA7Q8NL
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CSimplify", "[", 
  RowBox[{"I", " ", 
   TemplateBox[{"f",RowBox[{"{", 
       RowBox[{"g1", ",", "g2", ",", "g3"}], "}"}]},
    "Superscript"], "I", 
   TemplateBox[{"f",RowBox[{"{", 
       RowBox[{"g3", ",", "g2", ",", "g1"}], "}"}]},
    "Superscript"]}], "]"}]], "Input",
 CellChangeTimes->{{3.552370734811524*^9, 3.552370749053899*^9}, {
  3.559543351973974*^9, 3.559543354605855*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", "Nc", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["Nc", "2"]}], ")"}], " ", "TR"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQB+K/k/7F1pS/cvw/ecKLWiCd4RS1aiaQrnfQ4JoDpM+9
YohbBKSnPrnO9BPEl7qy9krLK8drccLMX0H0Te6cb0DaScWQ6zeQ3rfl+1uF
1leOcUu0uZSB9KSABAUQzXrRulkFSH9ovzwDRN/OrfPXANL7Zr59pQmkvUvM
hbSA9CJHBTlXID2tJdHdC6R+c9i5OiB9TuxV0S8gbXNQof4fkPaqVrrJ1PbK
MehNvAkzkO6/9MeZBUhz3y8KCgTSBSpb9oJorefsolVAOsWyKwdE764tMqoF
0nkb16XNA9J9336/WgSknZon6C4B0mar1iwG0Wd4GTKXAulPV0zfSbW/clwl
nfNGDkhvzj3EldPxynHC+cnFU4D0tICrvNOBdMSloztBdMb94A2zgXR37U7W
JUB6p+u57XuBdK+J7eWfk185Fklf/D5vxitHALZDx0Y=
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CSimplify", "[", 
  RowBox[{"I", " ", 
   TemplateBox[{"f",RowBox[{"{", 
       RowBox[{"g1", ",", "g2", ",", "G3"}], "}"}]},
    "Superscript"], "I", 
   TemplateBox[{"f",RowBox[{"{", 
       RowBox[{"g2", ",", "g1", ",", "G4"}], "}"}]},
    "Superscript"]}], "]"}]], "Input",
 CellChangeTimes->{{3.552305917586549*^9, 3.552305934866577*^9}, {
  3.5523059713455877`*^9, 3.552305992392302*^9}, {3.552370736517514*^9, 
  3.552370751847741*^9}, {3.559543379164775*^9, 3.55954338314701*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", "Nc", " ", "TR", " ", 
  TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
      RowBox[{"G3", ",", "G4"}], "}"}]},
   "Superscript"]}]], "Output",
 CellChangeTimes->{
  3.5523059358708878`*^9, 3.552305993105713*^9, 3.5523090611983356`*^9, 
   3.552365907631427*^9, 3.552370769917519*^9, 3.5523837280628653`*^9, 
   3.552561174771159*^9, 3.559302517842465*^9, 3.559368729400334*^9, 
   3.559371617135783*^9, 3.559381074210615*^9, 3.559458671765645*^9, 
   3.559462993398962*^9, 3.559463171046818*^9, 3.559466009897859*^9, 
   3.55946618263968*^9, 3.559473788926805*^9, 3.5594770794565573`*^9, 
   3.559477395088037*^9, 3.559532785034687*^9, {3.559543367794945*^9, 
   3.5595433847675858`*^9}, 3.559650938811454*^9, 3.55990415136965*^9, 
   3.559912441707985*^9, 3.559921353924975*^9, 3.55992208403936*^9, 
   3.559924260349257*^9, 3.56008206761983*^9, 3.560082925672151*^9, 
   3.560165544977909*^9, 3.5601662450449266`*^9, 3.560171924446076*^9, 
   3.5602399263014383`*^9, 3.5602491767165613`*^9, 3.560251756547263*^9, 
   3.560252701437786*^9, 3.5602542800558147`*^9, 3.560494962574603*^9, 
   3.560503140317609*^9, 3.561185367199562*^9, 3.56126812542628*^9, 
   3.561273457126286*^9, 3.561274830965283*^9, 3.561282951735259*^9, 
   3.561300014435176*^9, 3.56135263932901*^9, 3.5672429066528587`*^9, 
   3.569678271461566*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CSimplify", "[", 
  RowBox[{"I", " ", 
   TemplateBox[{"f",RowBox[{"{", 
       RowBox[{"g1", ",", "g2", ",", "G3"}], "}"}]},
    "Superscript"], 
   TemplateBox[{"o",RowBox[{"{", 
       RowBox[{"g2", ",", "g1", ",", "G4"}], "}"}]},
    "Superscript"]}], "]"}]], "Input",
 CellChangeTimes->{
  3.552306021697627*^9, {3.5523707392315407`*^9, 3.552370757346857*^9}, {
   3.5593687299324417`*^9, 3.5593687309211206`*^9}, {3.5595433897858152`*^9, 
   3.559543402509513*^9}}],

Cell[BoxData[
 RowBox[{"Nc", " ", 
  SuperscriptBox["TR", "2"], " ", 
  TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
      RowBox[{"G3", ",", "G4"}], "}"}]},
   "Superscript"]}]], "Output",
 CellChangeTimes->{3.559458671798579*^9, 3.559462993436173*^9, 
  3.559463171084361*^9, 3.559466009923985*^9, 3.559466182668758*^9, 
  3.559473796390519*^9, 3.5594770794945517`*^9, 3.559477396276622*^9, 
  3.5595327850666122`*^9, 3.5595434032922163`*^9, 3.5596509443057327`*^9, 
  3.559904151405365*^9, 3.5599124423158207`*^9, 3.5599213547437363`*^9, 
  3.559922085178218*^9, 3.559924279087034*^9, 3.560082067651759*^9, 
  3.560082925708086*^9, 3.560165545650937*^9, 3.560166245734817*^9, 
  3.560171925388153*^9, 3.5602399275023823`*^9, 3.5602491775279818`*^9, 
  3.5602517565726843`*^9, 3.560252701475576*^9, 3.5602542800905237`*^9, 
  3.560494963419086*^9, 3.560503141122308*^9, 3.561185368039383*^9, 
  3.561268126141492*^9, 3.561273461227141*^9, 3.561274831751918*^9, 
  3.5612829565623617`*^9, 3.561300015116846*^9, 3.5613526401218653`*^9, 
  3.56724290738083*^9, 3.569678272652212*^9}]
}, Open  ]],

Cell[TextData[{
 "For expressions containing structure constants, FDRules, which act on \
structure constants (see below), is first applied. After this,  remaining \
structure constants are by default rewritten in terms of ",
 Cell[BoxData[
  TemplateBox[{"o",RowBox[{"{", 
      RowBox[{"g1", ",", "...", ",", "gk"}], "}"}]},
   "Superscript"]], "Input",
  CellChangeTimes->{
   3.552306021697627*^9, {3.5523707392315407`*^9, 3.552370757346857*^9}, {
    3.5593687299324417`*^9, 3.5593687309211206`*^9}}],
 "s to contract remaining indices, but this can be turned off  by setting the \
option RemoveFD to False."
}], "Text",
 CellChangeTimes->{{3.5593811122275248`*^9, 3.559381227292865*^9}, {
   3.55938126165254*^9, 3.559381349860052*^9}, {3.5593814569968224`*^9, 
   3.559381460845722*^9}, {3.559384214456588*^9, 3.5593842219019203`*^9}, {
   3.559473797482016*^9, 3.559473798614485*^9}, {3.559477419187172*^9, 
   3.559477475543401*^9}, {3.559924335342057*^9, 3.559924336059161*^9}, {
   3.56118543500099*^9, 3.561185435655445*^9}, {3.5611858323202343`*^9, 
   3.56118583286464*^9}, {3.561295410967197*^9, 3.561295435501133*^9}, 
   3.561295505763308*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CSimplify", "[", 
  RowBox[{
   RowBox[{"I", " ", 
    TemplateBox[{"f",RowBox[{"{", 
        RowBox[{"g1", ",", "g2", ",", "G3"}], "}"}]},
     "Superscript"], 
    TemplateBox[{"o",RowBox[{"{", 
        RowBox[{"g1", ",", "G4", ",", "g2"}], "}"}]},
     "Superscript"]}], ",", 
   RowBox[{"RemoveFD", "\[Rule]", " ", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.559381356266254*^9, 3.559381371717877*^9}, {
   3.5593814234266987`*^9, 3.5593814236714478`*^9}, 3.559650954150045*^9}],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  TemplateBox[{"f",RowBox[{"{", 
      RowBox[{"g1", ",", "g2", ",", "G3"}], "}"}]},
   "Superscript"], " ", 
  TemplateBox[{"o",RowBox[{"{", 
      RowBox[{"g1", ",", "G4", ",", "g2"}], "}"}]},
   "Superscript"]}]], "Output",
 CellChangeTimes->{
  3.559381372432617*^9, {3.55938141934098*^9, 3.559381444880575*^9}, 
   3.5594586718460903`*^9, 3.559462993475215*^9, 3.5594631711183863`*^9, 
   3.559466009978109*^9, 3.5594661826984453`*^9, 3.559473852984521*^9, 
   3.559477079530357*^9, {3.559477454222258*^9, 3.559477478025317*^9}, 
   3.559532785099318*^9, 3.5595434079872*^9, {3.55965094737939*^9, 
   3.55965095947659*^9}, 3.55990415144307*^9, 3.5599124436984177`*^9, 
   3.559921356724503*^9, 3.559922087565647*^9, 3.559924347258597*^9, 
   3.560082067677195*^9, 3.560082925743787*^9, 3.560165547666527*^9, 
   3.5601662474910393`*^9, 3.56017192762663*^9, 3.560239965164625*^9, 
   3.560249179270732*^9, 3.560251756599656*^9, 3.560252701512204*^9, 
   3.5602542801171837`*^9, 3.560494964944611*^9, 3.5605031436382627`*^9, 
   3.561185454866953*^9, 3.561268127812806*^9, 3.561273463933794*^9, 
   3.5612748341571293`*^9, 3.561282970890052*^9, 3.56130001683738*^9, 
   3.561352642116911*^9, 3.567242909441039*^9, 3.569678275214966*^9}]
}, Open  ]],

Cell["\<\
CSimplify is based on a set of rules. All ColorMath rules have names ending \
with Rules, and are applied using \[OpenCurlyDoubleQuote]/.\
\[CloseCurlyDoubleQuote] or \
\[OpenCurlyDoubleQuote]//.\[CloseCurlyDoubleQuote] for repeated application. \
\
\>", "Text",
 CellChangeTimes->{{3.559549699847633*^9, 3.559549766529182*^9}, 
   3.5602399845932417`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["FDRules", "Subsubsection",
 CellChangeTimes->{{3.5523062055862217`*^9, 3.552306216863402*^9}, {
   3.552306290397341*^9, 3.552306318900178*^9}, 3.552570134446974*^9, {
   3.5593809327896223`*^9, 3.559380933521427*^9}}],

Cell["\<\
FDRules are special contraction rules for products of up to 3 fs and ds.\
\>", "Text",
 CellChangeTimes->{{3.5525701247576933`*^9, 3.552570161095882*^9}, {
  3.559543417092298*^9, 3.559543418080442*^9}, {3.5601662513649273`*^9, 
  3.560166255504734*^9}, {3.561285892019946*^9, 3.561285905457279*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"d",RowBox[{"{", 
       RowBox[{"g2", ",", "G1", ",", "g1"}], "}"}]},
    "Superscript"], 
   TemplateBox[{"d",RowBox[{"{", 
       RowBox[{"g1", ",", "G2", ",", "g3"}], "}"}]},
    "Superscript"], 
   TemplateBox[{"f",RowBox[{"{", 
       RowBox[{"g3", ",", "G3", ",", "g2"}], "}"}]},
    "Superscript"]}], "//.", "FDRules"}]], "Input",
 CellChangeTimes->{{3.552306355799671*^9, 3.552306456098406*^9}, {
  3.5593687466631193`*^9, 3.5593687469242496`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     SuperscriptBox["Nc", "2"]}], ")"}], " ", "TR", " ", 
   TemplateBox[{"f",RowBox[{"{", 
       RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
    "Superscript"]}], "Nc"]], "Output",
 CellChangeTimes->{{3.552306268444045*^9, 3.552306280115158*^9}, {
   3.552306391519948*^9, 3.552306402276671*^9}, {3.552306456456554*^9, 
   3.552306483787331*^9}, 3.552309066227137*^9, 3.552365912879798*^9, 
   3.552370799969055*^9, 3.5523837282146606`*^9, 3.552561174836933*^9, {
   3.5593025327200613`*^9, 3.55930256244919*^9}, 3.559368747487269*^9, 
   3.559371622088928*^9, 3.559381466369474*^9, 3.559458671916419*^9, 
   3.5594629935208387`*^9, 3.5594631712411633`*^9, 3.5594660100367937`*^9, 
   3.5594661827628593`*^9, 3.5594738562633953`*^9, 3.5594770796007547`*^9, 
   3.5594774911054792`*^9, 3.559532785128937*^9, 3.559543428358261*^9, 
   3.559650968415*^9, 3.5599041514782753`*^9, 3.5599124477306013`*^9, 
   3.559921360398486*^9, 3.559922090338723*^9, 3.5599243574731493`*^9, 
   3.560082067723056*^9, 3.560082925750609*^9, 3.560165550452035*^9, 
   3.5601662566064157`*^9, 3.560171929821035*^9, 3.560171985790126*^9, 
   3.560249181824864*^9, 3.560251756623618*^9, 3.560252701523443*^9, 
   3.5602542801386967`*^9, 3.560494967427311*^9, 3.560503146436552*^9, 
   3.561185471399394*^9, 3.561268130168399*^9, 3.561273466354135*^9, 
   3.561274837473852*^9, 3.561283001045783*^9, 3.561300019140698*^9, 
   3.561352644408375*^9, 3.5672429116796217`*^9, 3.5696782782172318`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SimpleRules", "Subsubsection",
 CellChangeTimes->{{3.552305288727652*^9, 3.5523052972919617`*^9}, {
  3.552306503958851*^9, 3.552306528501795*^9}, {3.552370807207445*^9, 
  3.552370839102538*^9}, {3.5523710571433372`*^9, 3.5523710815597563`*^9}, {
  3.552382110770855*^9, 3.5523821362871437`*^9}, {3.552570191316058*^9, 
  3.552570198694791*^9}, {3.56049496844129*^9, 3.560494969414102*^9}}],

Cell["\<\
SimpleRules do basic manipulations involving delta functions (\[Delta] and \
\[CapitalDelta]) and quark contraction. They never increase the number of \
terms.\
\>", "Text",
 CellChangeTimes->{{3.5525701936131477`*^9, 3.552570201124378*^9}, {
  3.559477534104948*^9, 3.559477546056538*^9}, {3.561185492281039*^9, 
  3.561185496738223*^9}, {3.561285918192919*^9, 3.561285933572228*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox[
      TemplateBox[{TemplateBox[{"t", 
          RowBox[{"{", 
            RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]}, "Superscript"],"Q3"},
       "Superscript"], "q1"], 
     SubscriptBox[
      TemplateBox[{"\[Delta]","q1"},
       "Superscript"], "Q2"]}], "//.", "SimpleRules"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
         RowBox[{"G1", ",", "g2"}], "}"}]},
      "Superscript"], 
     TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
         RowBox[{"g2", ",", "G2"}], "}"}]},
      "Superscript"]}], "//.", "SimpleRules"}]}]}]], "Input",
 CellChangeTimes->{{3.5523052387358837`*^9, 3.55230526852*^9}, {
  3.552371121152767*^9, 3.5523711488668423`*^9}, {3.559302569171385*^9, 
  3.559302578186273*^9}, {3.559650989858988*^9, 3.559650992733513*^9}}],

Cell[BoxData[
 SubscriptBox[
  TemplateBox[{TemplateBox[{"t", 
      RowBox[{"{", 
        RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]}, "Superscript"],"Q3"},
   "Superscript"], "Q2"]], "Output",
 CellChangeTimes->{
  3.552305269479825*^9, 3.552309085025588*^9, 3.5523659149329*^9, 
   3.552370815875104*^9, 3.552371149554175*^9, 3.552383728225218*^9, 
   3.5525611748451433`*^9, 3.559302578837883*^9, 3.559368750568841*^9, 
   3.559371624443686*^9, 3.559381469119857*^9, 3.559458671927971*^9, 
   3.559462993529426*^9, 3.55946317130371*^9, 3.5594660100513773`*^9, 
   3.5594661827719393`*^9, 3.5594738592315807`*^9, 3.5594770796076937`*^9, 
   3.559532785157268*^9, 3.5595434416425533`*^9, {3.5596509711919518`*^9, 
   3.5596509956900883`*^9}, 3.559904151486161*^9, 3.5599124510885963`*^9, 
   3.559921363198469*^9, 3.559922092699407*^9, 3.5599243646036053`*^9, 
   3.560082067732161*^9, 3.5600829257595882`*^9, 3.560165552325358*^9, 
   3.560166258297699*^9, 3.5601719876293583`*^9, 3.560249183701696*^9, 
   3.560251756630968*^9, 3.560252701533208*^9, 3.560254280147872*^9, 
   3.5604949708191423`*^9, 3.560503151104115*^9, 3.561185499407963*^9, 
   3.5612681319366493`*^9, 3.561273468356841*^9, 3.5612748390773363`*^9, 
   3.561283004381936*^9, 3.561300020822757*^9, 3.5613526462962227`*^9, 
   3.567242913667008*^9, 3.569678280038355*^9}],

Cell[BoxData[
 TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
     RowBox[{"G1", ",", "G2"}], "}"}]},
  "Superscript"]], "Output",
 CellChangeTimes->{
  3.552305269479825*^9, 3.552309085025588*^9, 3.5523659149329*^9, 
   3.552370815875104*^9, 3.552371149554175*^9, 3.552383728225218*^9, 
   3.5525611748451433`*^9, 3.559302578837883*^9, 3.559368750568841*^9, 
   3.559371624443686*^9, 3.559381469119857*^9, 3.559458671927971*^9, 
   3.559462993529426*^9, 3.55946317130371*^9, 3.5594660100513773`*^9, 
   3.5594661827719393`*^9, 3.5594738592315807`*^9, 3.5594770796076937`*^9, 
   3.559532785157268*^9, 3.5595434416425533`*^9, {3.5596509711919518`*^9, 
   3.5596509956900883`*^9}, 3.559904151486161*^9, 3.5599124510885963`*^9, 
   3.559921363198469*^9, 3.559922092699407*^9, 3.5599243646036053`*^9, 
   3.560082067732161*^9, 3.5600829257595882`*^9, 3.560165552325358*^9, 
   3.560166258297699*^9, 3.5601719876293583`*^9, 3.560249183701696*^9, 
   3.560251756630968*^9, 3.560252701533208*^9, 3.560254280147872*^9, 
   3.5604949708191423`*^9, 3.560503151104115*^9, 3.561185499407963*^9, 
   3.5612681319366493`*^9, 3.561273468356841*^9, 3.5612748390773363`*^9, 
   3.561283004381936*^9, 3.561300020822757*^9, 3.5613526462962227`*^9, 
   3.567242913667008*^9, 3.569678280041109*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["OTSimpleRules", "Subsubsection",
 CellChangeTimes->{{3.5602400624490957`*^9, 3.5602400748607388`*^9}}],

Cell["\<\
Contracts neighboring and next to neighboring gluons in (open and closed) \
quark - lines,\
\>", "Text",
 CellChangeTimes->{{3.5602400887016897`*^9, 3.56024009746347*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   TemplateBox[{TemplateBox[{"t", 
       RowBox[{"{", 
         RowBox[{
          "G1", ",", "g2", ",", "G2", ",", "g2", ",", "g4", ",", "g4", ",", 
           "G3"}], "}"}]}, "Superscript"],"q1"},
    "Superscript"], "q1"], "//.", "OTSimpleRules"}]], "Input",
 CellChangeTimes->{{3.560240117848171*^9, 3.560240134803171*^9}, {
  3.560240180863052*^9, 3.560240197888137*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["Nc", "2"]}], ")"}], " ", 
    SuperscriptBox["TR", "2"], " ", 
    SubscriptBox[
     TemplateBox[{TemplateBox[{"t", 
         RowBox[{"{", 
           RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]}, "Superscript"],"q1"},
      
      "Superscript"], "q1"]}], 
   SuperscriptBox["Nc", "2"]]}]], "Output",
 CellChangeTimes->{{3.560240122975651*^9, 3.560240135501717*^9}, {
   3.560240181625595*^9, 3.560240198303944*^9}, 3.560249185590579*^9, 
   3.560251756639172*^9, 3.5602527015696487`*^9, 3.5602542801580772`*^9, 
   3.560494973063942*^9, 3.561185531574747*^9, 3.56126813386525*^9, 
   3.561273489304706*^9, 3.5612748408891163`*^9, 3.5612830090056477`*^9, 
   3.561300022889942*^9, 3.561352648167425*^9, 3.567242915736483*^9, 
   3.5696782820117893`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["AllSimpleRules", "Subsubsection",
 CellChangeTimes->{{3.552305288727652*^9, 3.5523052972919617`*^9}, {
   3.552306503958851*^9, 3.552306528501795*^9}, {3.5523065806130257`*^9, 
   3.5523065916923*^9}, {3.552367358846651*^9, 3.5523673995262012`*^9}, {
   3.552370422642602*^9, 3.552370449837734*^9}, {3.5523708833082237`*^9, 
   3.55237090334356*^9}, 3.552372668756331*^9, {3.55238216260533*^9, 
   3.552382167207165*^9}, 3.552570210437834*^9, {3.5525702646005163`*^9, 
   3.552570265515634*^9}}],

Cell["\<\
AllSimpleRules is the set of rules acting on quark-lines and deltas which \
never increase the number of terms. It is the union of SimpleRules, \
OTSimpleRules and Remove0To2ORules, which simplifies closed quark-lines with \
at most two gluon indices.\
\>", "Text",
 CellChangeTimes->{{3.5525702241901283`*^9, 3.5525702281916943`*^9}, {
   3.559543877708748*^9, 3.559543899599605*^9}, {3.559924473107576*^9, 
   3.559924601404598*^9}, 3.560082109814292*^9, 3.560240084834765*^9, {
   3.5602401522304497`*^9, 3.5602401533145647`*^9}, {3.56024027643476*^9, 
   3.560240390031901*^9}, {3.560511167305457*^9, 3.560511178110528*^9}, 
   3.561285955049469*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   TemplateBox[{TemplateBox[{"t", 
       RowBox[{"{", 
         RowBox[{
          "G1", ",", "g2", ",", "G2", ",", "g2", ",", "g4", ",", "g4", ",", 
           "G3"}], "}"}]}, "Superscript"],"q1"},
    "Superscript"], "q1"], "//.", "AllSimpleRules"}]], "Input",
 CellChangeTimes->{{3.5523052387358837`*^9, 3.55230526852*^9}, {
  3.552306599454669*^9, 3.552306630892858*^9}, {3.552367344109417*^9, 
  3.552367344849696*^9}, {3.5525616897614822`*^9, 3.5525617309609413`*^9}, {
  3.559302585637491*^9, 3.5593025923208513`*^9}, {3.5595439384666443`*^9, 
  3.5595439387581472`*^9}, {3.560240202957131*^9, 3.560240214885683*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["Nc", "2"]}], ")"}], " ", 
    SuperscriptBox["TR", "2"], " ", 
    TemplateBox[{"o",RowBox[{"{", 
        RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
     "Superscript"]}], 
   SuperscriptBox["Nc", "2"]]}]], "Output",
 CellChangeTimes->{
  3.552305269479825*^9, 3.5523066313870707`*^9, 3.552309087184753*^9, 
   3.552365917941456*^9, 3.552367345931221*^9, 3.552370457203435*^9, 
   3.552370922661763*^9, 3.552383728257833*^9, 3.5525611748531637`*^9, {
   3.552561690954174*^9, 3.552561731689663*^9}, 3.55930259285718*^9, 
   3.559368752500353*^9, 3.559371626443862*^9, 3.559381474866137*^9, 
   3.559458671940324*^9, 3.559462993561965*^9, 3.559463171339732*^9, 
   3.559466010064268*^9, 3.559466182783454*^9, 3.559473862031926*^9, 
   3.559477079615397*^9, 3.559477570922658*^9, 3.559532785203331*^9, 
   3.5595434507292833`*^9, 3.5595439394117317`*^9, 3.5596510069420652`*^9, 
   3.559904151496107*^9, 3.5599124544210243`*^9, 3.559921371510103*^9, 
   3.5599220953771133`*^9, 3.559924373414022*^9, 3.559924438734076*^9, 
   3.5600820677429543`*^9, 3.560082116943344*^9, 3.560082925769617*^9, 
   3.560165555395775*^9, 3.5601662607075043`*^9, 3.560171990138795*^9, 
   3.5602402165531387`*^9, 3.560240400313364*^9, 3.5602491876057253`*^9, 
   3.560251756646184*^9, 3.560252701858905*^9, 3.560254280166778*^9, 
   3.560494975498719*^9, 3.560503161096573*^9, 3.561185557528223*^9, 
   3.56126813635284*^9, 3.5612734920873747`*^9, 3.561274843362973*^9, 
   3.5612830109223223`*^9, 3.5613000252306557`*^9, 3.561352650555726*^9, 
   3.567242918479788*^9, 3.569678284335294*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conjugate", "Subsubsection",
 CellChangeTimes->{{3.5523670841693497`*^9, 3.5523671026569843`*^9}, 
   3.552372675075952*^9, {3.5525702605291433`*^9, 3.552570261372076*^9}}],

Cell["\<\
The action of Conjugate has been redefined for the color structure. Note that\
\
\>", "Text",
 CellChangeTimes->{{3.552367220387356*^9, 3.552367240602281*^9}, {
  3.552382207187356*^9, 3.552382215112146*^9}, {3.5602404204695044`*^9, 
  3.5602404254528227`*^9}, {3.5605112289835663`*^9, 3.5605112293791113`*^9}, {
  3.561185588465901*^9, 3.561185603925173*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Conjugate", "[", " ", 
  SubscriptBox[
   TemplateBox[{"\[Delta]","Q1"},
    "Superscript"], "Q2"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Conjugate", "[", " ", 
  SubscriptBox[
   TemplateBox[{TemplateBox[{"t", 
       RowBox[{"{", 
         RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]}, "Superscript"],"Q1"},
    "Superscript"], "Q2"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Conjugate", "[", " ", 
  TemplateBox[{"o",RowBox[{"{", 
      RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
   "Superscript"], "]"}]}], "Input",
 CellChangeTimes->{{3.552367120913661*^9, 3.552367212686983*^9}, {
  3.5523672519239073`*^9, 3.552367277508156*^9}, {3.5593026013008213`*^9, 
  3.5593026066756363`*^9}, {3.559381492227067*^9, 3.559381499431932*^9}}],

Cell[BoxData[
 SubscriptBox[
  TemplateBox[{"\[Delta]","Q2"},
   "Superscript"], "Q1"]], "Output",
 CellChangeTimes->{{3.5523671771202087`*^9, 3.552367213175919*^9}, 
   3.552367278223691*^9, 3.552383728266636*^9, 3.552561174860956*^9, 
   3.559302608197949*^9, 3.559368754016218*^9, 3.559371627831128*^9, {
   3.5593814774491787`*^9, 3.559381500430584*^9}, 3.559458671950145*^9, 
   3.559462993571127*^9, 3.559463171377603*^9, 3.559466010074197*^9, 
   3.559466182793207*^9, 3.559473864718431*^9, 3.559477079624502*^9, 
   3.5594775779495773`*^9, 3.5595327852327223`*^9, 3.5595434536381397`*^9, 
   3.559543949719758*^9, 3.559651011127783*^9, 3.559904151533636*^9, 
   3.5599124570385447`*^9, 3.559921373659739*^9, 3.559922097684656*^9, 
   3.559924443096307*^9, 3.5600820677509336`*^9, 3.560082118771706*^9, 
   3.560082925796606*^9, 3.560165557257498*^9, 3.560166262943283*^9, 
   3.560171991965498*^9, {3.56024040897084*^9, 3.560240432982189*^9}, 
   3.560249189285294*^9, 3.5602517566684637`*^9, 3.5602527018668737`*^9, 
   3.560254280189603*^9, 3.560494985399074*^9, 3.560503163481402*^9, 
   3.561185566956771*^9, 3.561268138758198*^9, 3.561273494102414*^9, 
   3.561274845160746*^9, 3.561283014577222*^9, 3.561300028297538*^9, 
   3.561352652347159*^9, 3.567242920608612*^9, 3.5696782862741623`*^9}],

Cell[BoxData[
 SubscriptBox[
  TemplateBox[{TemplateBox[{"t", 
      RowBox[{"{", 
        RowBox[{"G3", ",", "G2", ",", "G1"}], "}"}]}, "Superscript"],"Q2"},
   "Superscript"], "Q1"]], "Output",
 CellChangeTimes->{{3.5523671771202087`*^9, 3.552367213175919*^9}, 
   3.552367278223691*^9, 3.552383728266636*^9, 3.552561174860956*^9, 
   3.559302608197949*^9, 3.559368754016218*^9, 3.559371627831128*^9, {
   3.5593814774491787`*^9, 3.559381500430584*^9}, 3.559458671950145*^9, 
   3.559462993571127*^9, 3.559463171377603*^9, 3.559466010074197*^9, 
   3.559466182793207*^9, 3.559473864718431*^9, 3.559477079624502*^9, 
   3.5594775779495773`*^9, 3.5595327852327223`*^9, 3.5595434536381397`*^9, 
   3.559543949719758*^9, 3.559651011127783*^9, 3.559904151533636*^9, 
   3.5599124570385447`*^9, 3.559921373659739*^9, 3.559922097684656*^9, 
   3.559924443096307*^9, 3.5600820677509336`*^9, 3.560082118771706*^9, 
   3.560082925796606*^9, 3.560165557257498*^9, 3.560166262943283*^9, 
   3.560171991965498*^9, {3.56024040897084*^9, 3.560240432982189*^9}, 
   3.560249189285294*^9, 3.5602517566684637`*^9, 3.5602527018668737`*^9, 
   3.560254280189603*^9, 3.560494985399074*^9, 3.560503163481402*^9, 
   3.561185566956771*^9, 3.561268138758198*^9, 3.561273494102414*^9, 
   3.561274845160746*^9, 3.561283014577222*^9, 3.561300028297538*^9, 
   3.561352652347159*^9, 3.567242920608612*^9, 3.5696782862754297`*^9}],

Cell[BoxData[
 TemplateBox[{"o",RowBox[{"{", 
     RowBox[{"G3", ",", "G2", ",", "G1"}], "}"}]},
  "Superscript"]], "Output",
 CellChangeTimes->{{3.5523671771202087`*^9, 3.552367213175919*^9}, 
   3.552367278223691*^9, 3.552383728266636*^9, 3.552561174860956*^9, 
   3.559302608197949*^9, 3.559368754016218*^9, 3.559371627831128*^9, {
   3.5593814774491787`*^9, 3.559381500430584*^9}, 3.559458671950145*^9, 
   3.559462993571127*^9, 3.559463171377603*^9, 3.559466010074197*^9, 
   3.559466182793207*^9, 3.559473864718431*^9, 3.559477079624502*^9, 
   3.5594775779495773`*^9, 3.5595327852327223`*^9, 3.5595434536381397`*^9, 
   3.559543949719758*^9, 3.559651011127783*^9, 3.559904151533636*^9, 
   3.5599124570385447`*^9, 3.559921373659739*^9, 3.559922097684656*^9, 
   3.559924443096307*^9, 3.5600820677509336`*^9, 3.560082118771706*^9, 
   3.560082925796606*^9, 3.560165557257498*^9, 3.560166262943283*^9, 
   3.560171991965498*^9, {3.56024040897084*^9, 3.560240432982189*^9}, 
   3.560249189285294*^9, 3.5602517566684637`*^9, 3.5602527018668737`*^9, 
   3.560254280189603*^9, 3.560494985399074*^9, 3.560503163481402*^9, 
   3.561185566956771*^9, 3.561268138758198*^9, 3.561273494102414*^9, 
   3.561274845160746*^9, 3.561283014577222*^9, 3.561300028297538*^9, 
   3.561352652347159*^9, 3.567242920608612*^9, 3.5696782862766123`*^9}]
}, Open  ]],

Cell[TextData[{
 "whereas ",
 Cell[BoxData[
  TemplateBox[{"f",RowBox[{"{", 
      RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.55237051501515*^9, 3.5523705165398893`*^9}}],
 " and ",
 Cell[BoxData[
  TemplateBox[{"d",RowBox[{"{", 
      RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.55237051501515*^9, 3.5523705165398893`*^9}}],
 " are real."
}], "Text",
 CellChangeTimes->{{3.56051122351642*^9, 3.5605112747487926`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["ReplaceDummyIndices", "Subsubsection",
 CellChangeTimes->{3.5605139905999727`*^9}],

Cell["\<\
This function replaces all summation indices with a new set of dummy indices\
\>", "Text",
 CellChangeTimes->{{3.560514000129014*^9, 3.560514046386629*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ReplaceDummyIndices", "[", 
  RowBox[{
   SubscriptBox[
    TemplateBox[{TemplateBox[{"t", 
        RowBox[{"{", "g", "}"}]}, "Superscript"],"q1"},
     "Superscript"], "q2"], 
   SubscriptBox[
    TemplateBox[{TemplateBox[{"t", 
        RowBox[{"{", "g", "}"}]}, "Superscript"],"q4"},
     "Superscript"], "q3"]}], "]"}]], "Input",
 CellChangeTimes->{{3.560514070613796*^9, 3.560514078223418*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   TemplateBox[{TemplateBox[{"t", 
       RowBox[{"{", "d$888", "}"}]}, "Superscript"],"q1"},
    "Superscript"], "q2"], " ", 
  SubscriptBox[
   TemplateBox[{TemplateBox[{"t", 
       RowBox[{"{", "d$888", "}"}]}, "Superscript"],"q4"},
    "Superscript"], "q3"]}]], "Output",
 CellChangeTimes->{{3.560514078861178*^9, 3.560514084576736*^9}, 
   3.5611856137232437`*^9, 3.5612681567365503`*^9, 3.561273496481573*^9, 
   3.561274849082684*^9, 3.561283019498427*^9, 3.561300031656691*^9, 
   3.561352662240965*^9, 3.5672429268631907`*^9, 3.569678288592204*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SortIndices", "Subsubsection",
 CellChangeTimes->{{3.552370489501957*^9, 3.552370501191842*^9}, {
  3.559302620711545*^9, 3.559302621429234*^9}}],

Cell[TextData[{
 "To Mathematica ",
 Cell[BoxData[
  TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
      RowBox[{"G1", ",", "G2"}], "}"}]},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.55237051501515*^9, 3.5523705165398893`*^9}}],
 " is not the same as ",
 Cell[BoxData[
  TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
      RowBox[{"G2", ",", "G1"}], "}"}]},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.55237051501515*^9, 3.5523705165398893`*^9}}],
 ". Therefore, it is sometimes needed to order the indices in a default \
order. SortIndices is used by CSimplify."
}], "Text",
 CellChangeTimes->{{3.5523705428507833`*^9, 3.552370594869832*^9}, {
   3.552372690413947*^9, 3.552372694389763*^9}, {3.552382282859867*^9, 
   3.552382283029441*^9}, {3.559302802268981*^9, 3.559302820785782*^9}, {
   3.55938152823974*^9, 3.559381529173655*^9}, {3.559477584384798*^9, 
   3.559477585028734*^9}, {3.559543960949539*^9, 3.559543987053605*^9}, 
   3.5602404421415854`*^9, 3.560510687933762*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
      RowBox[{"G1", ",", "G2"}], "}"}]},
   "Superscript"], "-", 
  TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
      RowBox[{"G2", ",", "G1"}], "}"}]},
   "Superscript"]}], "\[IndentingNewLine]", 
 RowBox[{"SortIndices", "[", 
  RowBox[{
   TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
       RowBox[{"G1", ",", "G2"}], "}"}]},
    "Superscript"], "-", 
   TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
       RowBox[{"G2", ",", "G1"}], "}"}]},
    "Superscript"]}], "]"}]}], "Input",
 CellChangeTimes->{{3.55237051501515*^9, 3.5523705165398893`*^9}, {
   3.5523706002008533`*^9, 3.552370691844367*^9}, 3.5523822964161386`*^9, {
   3.559302627697925*^9, 3.559302628450086*^9}, {3.559302666288188*^9, 
   3.55930277297933*^9}, {3.5593028340034027`*^9, 3.55930283990464*^9}, {
   3.559302894302599*^9, 3.559302938045611*^9}, 3.559473883034273*^9}],

Cell[BoxData[
 RowBox[{
  TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
      RowBox[{"G1", ",", "G2"}], "}"}]},
   "Superscript"], "-", 
  TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
      RowBox[{"G2", ",", "G1"}], "}"}]},
   "Superscript"]}]], "Output",
 CellChangeTimes->{{3.5523706110626287`*^9, 3.552370693495926*^9}, 
   3.5523822982984467`*^9, 3.5523837283159647`*^9, 3.5525611748947477`*^9, {
   3.559302629047962*^9, 3.559302716066832*^9}, {3.55930276407476*^9, 
   3.5593027734131002`*^9}, 3.55930284161771*^9, {3.559302895068431*^9, 
   3.55930293862405*^9}, 3.5593687570639067`*^9, 3.559371630659287*^9, 
   3.559381531022951*^9, 3.55945867197908*^9, 3.559462993585973*^9, 
   3.559463171392654*^9, 3.55946601010771*^9, 3.5594661828250923`*^9, 
   3.559473883565806*^9, 3.5594770796640043`*^9, 3.559477586316226*^9, 
   3.559532785272038*^9, 3.559543955558728*^9, 3.559651033496293*^9, 
   3.559904151545175*^9, 3.559912460186665*^9, 3.55992138003225*^9, 
   3.55992210080126*^9, 3.559924638669894*^9, 3.560082067790432*^9, 
   3.560082122052528*^9, 3.5600829258109922`*^9, 3.560165559159206*^9, 
   3.5601662659105577`*^9, 3.560171994170841*^9, 3.560240446499989*^9, 
   3.5602491912986298`*^9, 3.560251756681737*^9, 3.560252701880569*^9, 
   3.560254280198669*^9, 3.5604949954651203`*^9, 3.561185623970364*^9, 
   3.561268159813376*^9, 3.561273498640024*^9, 3.561274850983451*^9, 
   3.561283023169652*^9, 3.56130003343651*^9, 3.561352664493437*^9, 
   3.567242929810313*^9, 3.56967829495273*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5523706110626287`*^9, 3.552370693495926*^9}, 
   3.5523822982984467`*^9, 3.5523837283159647`*^9, 3.5525611748947477`*^9, {
   3.559302629047962*^9, 3.559302716066832*^9}, {3.55930276407476*^9, 
   3.5593027734131002`*^9}, 3.55930284161771*^9, {3.559302895068431*^9, 
   3.55930293862405*^9}, 3.5593687570639067`*^9, 3.559371630659287*^9, 
   3.559381531022951*^9, 3.55945867197908*^9, 3.559462993585973*^9, 
   3.559463171392654*^9, 3.55946601010771*^9, 3.5594661828250923`*^9, 
   3.559473883565806*^9, 3.5594770796640043`*^9, 3.559477586316226*^9, 
   3.559532785272038*^9, 3.559543955558728*^9, 3.559651033496293*^9, 
   3.559904151545175*^9, 3.559912460186665*^9, 3.55992138003225*^9, 
   3.55992210080126*^9, 3.559924638669894*^9, 3.560082067790432*^9, 
   3.560082122052528*^9, 3.5600829258109922`*^9, 3.560165559159206*^9, 
   3.5601662659105577`*^9, 3.560171994170841*^9, 3.560240446499989*^9, 
   3.5602491912986298`*^9, 3.560251756681737*^9, 3.560252701880569*^9, 
   3.560254280198669*^9, 3.5604949954651203`*^9, 3.561185623970364*^9, 
   3.561268159813376*^9, 3.561273498640024*^9, 3.561274850983451*^9, 
   3.561283023169652*^9, 3.56130003343651*^9, 3.561352664493437*^9, 
   3.567242929810313*^9, 3.5696782949544*^9}]
}, Open  ]],

Cell[TextData[{
 "Similarly ",
 Cell[BoxData[
  TemplateBox[{"f",RowBox[{"{", 
      RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.552367500379744*^9, 3.5523675930971813`*^9}, {
   3.5523676316780777`*^9, 3.552367634926684*^9}}],
 "\[NotEqual]",
 Cell[BoxData[
  TemplateBox[{"f",RowBox[{"{", 
      RowBox[{"G2", ",", "G3", ",", "G1"}], "}"}]},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.552367500379744*^9, 3.5523675930971813`*^9}, {
   3.5523676316780777`*^9, 3.552367634926684*^9}}],
 ", etc."
}], "Text",
 CellChangeTimes->{{3.559302961332367*^9, 3.559303004686494*^9}, {
  3.5593687625208883`*^9, 3.559368763269067*^9}, {3.559371632597151*^9, 
  3.559371634891901*^9}, {3.559381531668812*^9, 3.559381532738153*^9}, {
  3.559477587797855*^9, 3.559477588928604*^9}, {3.5595434635792913`*^9, 
  3.559543483204194*^9}, {3.559924652619061*^9, 3.559924653671362*^9}, {
  3.5602404474299097`*^9, 3.560240448378179*^9}, {3.561185625082353*^9, 
  3.561185626214963*^9}, {3.561268160772511*^9, 3.561268162508333*^9}, {
  3.561273499666071*^9, 3.5612735008943768`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining Tensors", "Section",
 CellChangeTimes->{{3.55230401382768*^9, 3.552304016851351*^9}}],

Cell["\<\
For processes with more than a few partons it is useful to define tensors and \
do calculations in terms of these, for example a basis for q1 qbar2\[Rule]q3 \
qbar4 g5 is\
\>", "Text",
 CellChangeTimes->{{3.552306815207005*^9, 3.552306846716136*^9}, {
   3.55230721962661*^9, 3.552307235879897*^9}, {3.552367713806754*^9, 
   3.5523677144655447`*^9}, 3.5523726987478027`*^9, 3.559368779228839*^9, {
   3.559368815965222*^9, 3.559368826653925*^9}, {3.559381664655773*^9, 
   3.559381675148019*^9}, {3.559477670162578*^9, 3.5594776900380383`*^9}, 
   3.559543606450862*^9, {3.5595440226489563`*^9, 3.5595440236781693`*^9}}],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["Vector181", 
   RowBox[{"{", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "g5_"}], "}"}]], ":=", 
  RowBox[{
   SubscriptBox[
    TemplateBox[{"\[Delta]","q1"},
     "Superscript"], "q2"], 
   SubscriptBox[
    TemplateBox[{TemplateBox[{"t", 
        RowBox[{"{", "g5", "}"}]}, "Superscript"],"q4"},
     "Superscript"], "q3"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["Vector818", 
   RowBox[{"{", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "g5_"}], "}"}]], ":=", 
  RowBox[{
   SubscriptBox[
    TemplateBox[{TemplateBox[{"t", 
        RowBox[{"{", "g5", "}"}]}, "Superscript"],"q1"},
     "Superscript"], "q2"], 
   SubscriptBox[
    TemplateBox[{"\[Delta]","q4"},
     "Superscript"], "q3"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["Vector888s", 
   RowBox[{"{", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "g5_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i1", ",", "i2"}], "}"}], ",", 
    RowBox[{
     SubscriptBox[
      TemplateBox[{TemplateBox[{"t", 
          RowBox[{"{", "i1", "}"}]}, "Superscript"],"q1"},
       "Superscript"], "q2"], 
     SubscriptBox[
      TemplateBox[{TemplateBox[{"t", 
          RowBox[{"{", "i2", "}"}]}, "Superscript"],"q4"},
       "Superscript"], "q3"], 
     TemplateBox[{"d",RowBox[{"{", 
         RowBox[{"i1", ",", "i2", ",", "g5"}], "}"}]},
      "Superscript"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["Vector888a", 
   RowBox[{"{", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "g5_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i1", ",", "i2"}], "}"}], ",", 
    RowBox[{
     SubscriptBox[
      TemplateBox[{TemplateBox[{"t", 
          RowBox[{"{", "i1", "}"}]}, "Superscript"],"q1"},
       "Superscript"], "q2"], 
     SubscriptBox[
      TemplateBox[{TemplateBox[{"t", 
          RowBox[{"{", "i2", "}"}]}, "Superscript"],"q4"},
       "Superscript"], "q3"], "I", 
     TemplateBox[{"f",RowBox[{"{", 
         RowBox[{"i1", ",", "i2", ",", "g5"}], "}"}]},
      "Superscript"]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.556598065783884*^9, 3.556598097210649*^9}, {
   3.556598148883407*^9, 3.556598232308587*^9}, {3.556598290092691*^9, 
   3.556598313321885*^9}, {3.5565983516829653`*^9, 3.556598482888692*^9}, {
   3.5565985550357323`*^9, 3.556598559717314*^9}, {3.5565986134964123`*^9, 
   3.556598644459306*^9}, 3.556874558547282*^9, {3.559032596954925*^9, 
   3.559032609356995*^9}, {3.5590326659770803`*^9, 3.559032669357017*^9}, {
   3.55903270941492*^9, 3.559032739226397*^9}, 3.559032769303495*^9, {
   3.5590328140319023`*^9, 3.559032820799239*^9}, {3.559477790467353*^9, 
   3.5594777998363943`*^9}, {3.559549013159698*^9, 3.559549073908461*^9}}],

Cell["\<\
Here it is essential that we use pattern matching underscores on the left \
hand side, and that the dummy summation indices are contained in modules to \
guarantee uniqueness. For this reason we also use \[OpenCurlyDoubleQuote]:=\
\[CloseCurlyDoubleQuote], rather than \[OpenCurlyDoubleQuote]=\
\[CloseCurlyDoubleQuote].
(The names of these tensors are formed by first using the total multiplet of \
parton 1 and 2, then parton 3 and 4, and finally parton 3, 4 and 5.)\
\>", "Text",
 CellChangeTimes->{{3.5523075731595*^9, 3.552307618783317*^9}, 
   3.552372710083761*^9, {3.5593043101045017`*^9, 3.559304329689094*^9}, {
   3.5594777211131153`*^9, 3.559477772234662*^9}, {3.559922135139221*^9, 
   3.559922137731133*^9}, {3.56008221504436*^9, 3.560082315540071*^9}, {
   3.56008282272374*^9, 3.560082826425531*^9}, 3.5613527228635883`*^9}],

Cell["\<\
As we have used Module, we need not worry about changing dummy indices. This \
is automatically taken care of :\
\>", "Text",
 CellChangeTimes->{{3.559304458880301*^9, 3.559304498750431*^9}, 
   3.55947782339428*^9, {3.559544048226204*^9, 3.559544048702037*^9}, 
   3.559924926973065*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 SubscriptBox[
  StyleBox["Vector888a", "Input"], 
  RowBox[{"{", 
   RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4", ",", "g5"}], 
   "}"}]], "\[IndentingNewLine]", 
 SubscriptBox[
  StyleBox["Vector888a", "Input"], 
  RowBox[{"{", 
   RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4", ",", "g5"}], 
   "}"}]]}], "Input",
 CellChangeTimes->{{3.559304534941224*^9, 3.5593045432198963`*^9}}],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  SubscriptBox[
   TemplateBox[{TemplateBox[{"t", 
       RowBox[{"{", "i1$1058", "}"}]}, "Superscript"],"q1"},
    "Superscript"], "q2"], " ", 
  SubscriptBox[
   TemplateBox[{TemplateBox[{"t", 
       RowBox[{"{", "i2$1058", "}"}]}, "Superscript"],"q4"},
    "Superscript"], "q3"], " ", 
  TemplateBox[{"f",RowBox[{"{", 
      RowBox[{"i1$1058", ",", "i2$1058", ",", "g5"}], "}"}]},
   "Superscript"]}]], "Output",
 CellChangeTimes->{{3.559304508600585*^9, 3.5593045438142138`*^9}, 
   3.559368852717413*^9, 3.559371650510034*^9, 3.5593806471030273`*^9, 
   3.559381712215056*^9, 3.5593838913108807`*^9, 3.559458672114382*^9, 
   3.559462993752289*^9, 3.559463171837377*^9, 3.559466010246483*^9, 
   3.559466182975984*^9, {3.559474538672729*^9, 3.5594745507386312`*^9}, 
   3.5594770799046793`*^9, {3.559477794898468*^9, 3.5594778096144247`*^9}, 
   3.559532785460587*^9, 3.559543786185503*^9, 3.55954404253001*^9, 
   3.5595490782562323`*^9, 3.5596510603584337`*^9, 3.559904159689937*^9, 
   3.559912715840662*^9, 3.559921400005911*^9, 3.559922148655163*^9, 
   3.559924931233511*^9, 3.560082186880155*^9, 3.5600829259601183`*^9, 
   3.560165577061994*^9, 3.5601662785650063`*^9, 3.560172031483418*^9, 
   3.560240603004344*^9, 3.560249203185131*^9, 3.560251762679936*^9, 
   3.560252702099262*^9, 3.560254284818624*^9, 3.5604950086772547`*^9, 
   3.560503234921494*^9, 3.561185700713204*^9, 3.561268171678609*^9, 
   3.5612683344580383`*^9, 3.5612735078918533`*^9, 3.561274859191896*^9, 
   3.561275113887151*^9, 3.561283048301721*^9, 3.561300041756781*^9, 
   3.561352726284368*^9, 3.567242939025535*^9, 3.56967830130901*^9}],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  SubscriptBox[
   TemplateBox[{TemplateBox[{"t", 
       RowBox[{"{", "i1$1059", "}"}]}, "Superscript"],"q1"},
    "Superscript"], "q2"], " ", 
  SubscriptBox[
   TemplateBox[{TemplateBox[{"t", 
       RowBox[{"{", "i2$1059", "}"}]}, "Superscript"],"q4"},
    "Superscript"], "q3"], " ", 
  TemplateBox[{"f",RowBox[{"{", 
      RowBox[{"i1$1059", ",", "i2$1059", ",", "g5"}], "}"}]},
   "Superscript"]}]], "Output",
 CellChangeTimes->{{3.559304508600585*^9, 3.5593045438142138`*^9}, 
   3.559368852717413*^9, 3.559371650510034*^9, 3.5593806471030273`*^9, 
   3.559381712215056*^9, 3.5593838913108807`*^9, 3.559458672114382*^9, 
   3.559462993752289*^9, 3.559463171837377*^9, 3.559466010246483*^9, 
   3.559466182975984*^9, {3.559474538672729*^9, 3.5594745507386312`*^9}, 
   3.5594770799046793`*^9, {3.559477794898468*^9, 3.5594778096144247`*^9}, 
   3.559532785460587*^9, 3.559543786185503*^9, 3.55954404253001*^9, 
   3.5595490782562323`*^9, 3.5596510603584337`*^9, 3.559904159689937*^9, 
   3.559912715840662*^9, 3.559921400005911*^9, 3.559922148655163*^9, 
   3.559924931233511*^9, 3.560082186880155*^9, 3.5600829259601183`*^9, 
   3.560165577061994*^9, 3.5601662785650063`*^9, 3.560172031483418*^9, 
   3.560240603004344*^9, 3.560249203185131*^9, 3.560251762679936*^9, 
   3.560252702099262*^9, 3.560254284818624*^9, 3.5604950086772547`*^9, 
   3.560503234921494*^9, 3.561185700713204*^9, 3.561268171678609*^9, 
   3.5612683344580383`*^9, 3.5612735078918533`*^9, 3.561274859191896*^9, 
   3.561275113887151*^9, 3.561283048301721*^9, 3.561300041756781*^9, 
   3.561352726284368*^9, 3.567242939025535*^9, 3.569678301311529*^9}]
}, Open  ]],

Cell["\<\
Having defined these tensors, we may do manipulations with them, like \
calculating scalar products:\
\>", "Text",
 CellChangeTimes->{{3.55237121764386*^9, 3.552371234577248*^9}, {
   3.5523712806166973`*^9, 3.552371296140543*^9}, 3.5523727149314423`*^9, {
   3.552382346573113*^9, 3.552382347200118*^9}, 3.5600823228931723`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox["CSimplify", "Input"], 
  StyleBox["[", "Input"], 
  RowBox[{
   SubscriptBox[
    StyleBox["Vector888a", "Input"], 
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4", ",", "g5"}], "}"}]], 
   RowBox[{"Conjugate", "[", 
    SubscriptBox[
     StyleBox["Vector888a", "Input"], 
     RowBox[{"{", 
      RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4", ",", "g5"}], "}"}]], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5523712390634813`*^9, 3.552371274223192*^9}, {
  3.559304348773875*^9, 3.559304397197204*^9}, {3.559304516075157*^9, 
  3.5593045240151176`*^9}, {3.561275046107863*^9, 3.561275057947332*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", "Nc", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["Nc", "2"]}], ")"}], " ", 
  SuperscriptBox["TR", "3"]}]], "Output",
 CellChangeTimes->{{3.55237126552324*^9, 3.552371275537629*^9}, 
   3.5523837345341253`*^9, {3.5523840291987953`*^9, 3.5523840449204082`*^9}, 
   3.55256117503933*^9, {3.559304351250618*^9, 3.559304356550975*^9}, 
   3.559304397885736*^9, {3.559304518263773*^9, 3.559304524755046*^9}, 
   3.559368844720858*^9, 3.559371649134338*^9, 3.55938170142598*^9, 
   3.5593838898871098`*^9, 3.559458672090575*^9, 3.559462993716043*^9, 
   3.559463171808749*^9, 3.559466010237239*^9, 3.559466182950095*^9, 
   3.559474532972294*^9, 3.559477079858879*^9, 3.559477804538941*^9, 
   3.559532785413321*^9, 3.5595436437673063`*^9, 3.559543711114588*^9, 
   3.559544039176531*^9, 3.559549077057967*^9, 3.559651058974053*^9, 
   3.559904159656157*^9, 3.559912714190865*^9, 3.559921398595976*^9, 
   3.559922146735135*^9, 3.559924867145213*^9, 3.56008218684693*^9, 
   3.560082925932107*^9, 3.5601655753012657`*^9, 3.560166276665057*^9, 
   3.560172025023085*^9, 3.560240577780839*^9, 3.560249201489513*^9, 
   3.560251762650312*^9, 3.560252702064183*^9, 3.560254284794302*^9, 
   3.560495006256295*^9, 3.560503228059207*^9, 3.561185687615426*^9, 
   3.5612681696035748`*^9, 3.561268331612371*^9, 3.561273505858221*^9, 
   3.561274856408073*^9, 3.5612750585502663`*^9, 3.561283043772685*^9, 
   3.561300038944725*^9, 3.56135266997404*^9, 3.561352734900201*^9, 
   3.567242943162982*^9, 3.56967830282127*^9}]
}, Open  ]],

Cell["\<\
We will see below that there are simpler ways of calculating scalar products.\
\
\>", "Text",
 CellChangeTimes->{{3.5599221858761063`*^9, 3.5599221900447407`*^9}, {
  3.559924910887014*^9, 3.559924915791363*^9}, {3.560082344409108*^9, 
  3.56008235322507*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some tensor examples", "Section",
 CellChangeTimes->{{3.552304029819869*^9, 3.55230404043434*^9}, 
   3.552371421675303*^9, {3.559380752562929*^9, 3.559380753846608*^9}, {
   3.5593839502391233`*^9, 3.559383961490923*^9}}],

Cell[TextData[{
 "Here some useful functions acting on objects defined as above, for example ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["Vector181", 
    RowBox[{"{", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "g5_"}], "}"}]], 
   ":="}]], "Input",
  CellChangeTimes->{{3.556598065783884*^9, 3.556598097210649*^9}, {
    3.556598148883407*^9, 3.556598232308587*^9}, {3.556598290092691*^9, 
    3.556598313321885*^9}, {3.5565983516829653`*^9, 3.556598482888692*^9}, {
    3.5565985550357323`*^9, 3.556598559717314*^9}, {3.5565986134964123`*^9, 
    3.556598644459306*^9}, 3.556874558547282*^9, {3.559032596954925*^9, 
    3.559032609356995*^9}, {3.5590326659770803`*^9, 3.559032669357017*^9}, {
    3.55903270941492*^9, 3.559032739226397*^9}, 3.559032769303495*^9, {
    3.5590328140319023`*^9, 3.559032820799239*^9}}],
 " ... , are introduced."
}], "Text",
 CellChangeTimes->{{3.5523677762070208`*^9, 3.5523677925977793`*^9}, {
   3.559474599487092*^9, 3.559474662465466*^9}, 3.559477844607484*^9, {
   3.560082405558961*^9, 3.560082432249807*^9}, 3.5612859788952436`*^9}],

Cell[CellGroupData[{

Cell["CDot", "Subsubsection",
 CellChangeTimes->{{3.552307964113639*^9, 3.55230801987955*^9}, {
   3.55236780212178*^9, 3.5523678040824957`*^9}, 3.55257032163593*^9, {
   3.560082426942277*^9, 3.5600824294706507`*^9}, {3.56008249626584*^9, 
   3.5600825074132137`*^9}, 3.561286033003469*^9}],

Cell["CDot calculates scalar products of vectors.", "Text",
 CellChangeTimes->{{3.5525703241921463`*^9, 3.5525703262032423`*^9}, {
  3.559381739425674*^9, 3.5593817659749603`*^9}, {3.56128603701169*^9, 
  3.561286072432612*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CDot", "[", 
  StyleBox[
   RowBox[{"Vector888a", ",", "Vector888s"}], "Input"], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CDot", "[", 
  StyleBox["Vector888a", "Input"], "]"}]}], "Input",
 CellChangeTimes->{{3.552307627209819*^9, 3.55230764001342*^9}, {
  3.552307706555676*^9, 3.552307710754973*^9}, {3.5523077829292183`*^9, 
  3.552307783096836*^9}, {3.552307867718678*^9, 3.552307897253533*^9}, {
  3.5523079823238487`*^9, 3.5523079826275473`*^9}, {3.552308024521965*^9, 
  3.552308026425716*^9}, {3.552382809028319*^9, 3.552382817768099*^9}, {
  3.5524893182991*^9, 3.552489319972418*^9}, {3.559304587144755*^9, 
  3.5593046237435904`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.552308026949189*^9, 3.552308375977148*^9, 3.5523091240478983`*^9, 
   3.552365931168886*^9, {3.552382810685161*^9, 3.552382818319281*^9}, 
   3.552383741580255*^9, {3.55238403111876*^9, 3.5523840471870737`*^9}, 
   3.552489326070908*^9, 3.552561175116085*^9, {3.559304576601108*^9, 
   3.559304624356861*^9}, 3.559368865554265*^9, 3.5593716535712023`*^9, 
   3.559381767876749*^9, 3.559383893775126*^9, 3.5593839653294563`*^9, 
   3.559458672143382*^9, 3.5594629937981443`*^9, 3.559463171882062*^9, 
   3.559466010279695*^9, 3.559466183016418*^9, 3.55947455593086*^9, 
   3.559474668657216*^9, 3.559477079962121*^9, 3.559477857576565*^9, 
   3.559532785508916*^9, 3.55954378940832*^9, 3.5595440611675987`*^9, 
   3.5595490826003313`*^9, 3.55965107577894*^9, 3.559904168848463*^9, 
   3.5599127191944313`*^9, 3.55992140592435*^9, 3.559922203180381*^9, 
   3.5599249464868383`*^9, 3.560082384275387*^9, 3.5600824362686234`*^9, 
   3.5600829259977007`*^9, 3.5601655802682457`*^9, 3.560166281445388*^9, 
   3.5601720339834757`*^9, 3.56024065492306*^9, 3.560249208014018*^9, 
   3.5602517671378736`*^9, 3.56025270213828*^9, 3.560495020535387*^9, 
   3.5605032149278812`*^9, 3.560503244954343*^9, 3.561185721534432*^9, 
   3.561268174925004*^9, 3.5612683367021437`*^9, 3.56127351133311*^9, 
   3.561274861348412*^9, 3.561275123671496*^9, 3.561283052235403*^9, 
   3.56130004370779*^9, 3.561352737105742*^9, 3.56724294988656*^9, 
   3.569678305970869*^9}],

Cell[BoxData[
 RowBox[{"2", " ", "Nc", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["Nc", "2"]}], ")"}], " ", 
  SuperscriptBox["TR", "3"]}]], "Output",
 CellChangeTimes->{
  3.552308026949189*^9, 3.552308375977148*^9, 3.5523091240478983`*^9, 
   3.552365931168886*^9, {3.552382810685161*^9, 3.552382818319281*^9}, 
   3.552383741580255*^9, {3.55238403111876*^9, 3.5523840471870737`*^9}, 
   3.552489326070908*^9, 3.552561175116085*^9, {3.559304576601108*^9, 
   3.559304624356861*^9}, 3.559368865554265*^9, 3.5593716535712023`*^9, 
   3.559381767876749*^9, 3.559383893775126*^9, 3.5593839653294563`*^9, 
   3.559458672143382*^9, 3.5594629937981443`*^9, 3.559463171882062*^9, 
   3.559466010279695*^9, 3.559466183016418*^9, 3.55947455593086*^9, 
   3.559474668657216*^9, 3.559477079962121*^9, 3.559477857576565*^9, 
   3.559532785508916*^9, 3.55954378940832*^9, 3.5595440611675987`*^9, 
   3.5595490826003313`*^9, 3.55965107577894*^9, 3.559904168848463*^9, 
   3.5599127191944313`*^9, 3.55992140592435*^9, 3.559922203180381*^9, 
   3.5599249464868383`*^9, 3.560082384275387*^9, 3.5600824362686234`*^9, 
   3.5600829259977007`*^9, 3.5601655802682457`*^9, 3.560166281445388*^9, 
   3.5601720339834757`*^9, 3.56024065492306*^9, 3.560249208014018*^9, 
   3.5602517671378736`*^9, 3.56025270213828*^9, 3.560495020535387*^9, 
   3.5605032149278812`*^9, 3.560503244954343*^9, 3.561185721534432*^9, 
   3.561268174925004*^9, 3.5612683367021437`*^9, 3.56127351133311*^9, 
   3.561274861348412*^9, 3.561275123671496*^9, 3.561283052235403*^9, 
   3.56130004370779*^9, 3.561352737105742*^9, 3.56724294988656*^9, 
   3.569678305972486*^9}]
}, Open  ]],

Cell["\<\
In the second case it is implicit that the scalar product is taken between \
Vector888a and itself. \
\>", "Text",
 CellChangeTimes->{{3.552308037287508*^9, 3.552308064414407*^9}, {
   3.5524893513706713`*^9, 3.552489407654991*^9}, {3.5593046400983763`*^9, 
   3.5593046487771273`*^9}, 3.559544066441945*^9, {3.560082454080097*^9, 
   3.560082456002337*^9}}],

Cell["We may define a basis using these basis vectors. ", "Text",
 CellChangeTimes->{{3.552309390887144*^9, 3.552309434068296*^9}, {
   3.552561961301152*^9, 3.5525619756330557`*^9}, 3.559304656169716*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OurBasis", "=", 
   RowBox[{"{", 
    RowBox[{
    "Vector181", ",", "Vector818", ",", "Vector888s", ",", "Vector888a"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5523080808640957`*^9, 3.55230810587948*^9}, {
  3.552369394418391*^9, 3.5523693976889057`*^9}, {3.5523702345267153`*^9, 
  3.5523702351725616`*^9}, {3.5593046811926517`*^9, 3.559304711820649*^9}}],

Cell["\<\
The scalar product of a list of vectors can also be taken by using CDot:\
\>", "Text",
 CellChangeTimes->{{3.552570340607059*^9, 3.552570350117963*^9}, {
   3.559304785412182*^9, 3.559304792131728*^9}, 3.56008247337878*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CDot", "[", "OurBasis", "]"}]], "Input",
 CellChangeTimes->{{3.552308132138565*^9, 3.552308137597569*^9}, 
   3.552383760254677*^9, {3.559304720729375*^9, 3.5593047413241787`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Nc", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["Nc", "2"]}], ")"}], " ", "TR"}], ",", 
   RowBox[{"Nc", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["Nc", "2"]}], ")"}], " ", "TR"}], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       SuperscriptBox["Nc", "4"]}], ")"}], " ", 
     SuperscriptBox["TR", "3"]}], "Nc"], ",", 
   RowBox[{"2", " ", "Nc", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["Nc", "2"]}], ")"}], " ", 
    SuperscriptBox["TR", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.552309538964539*^9, 3.552370240549975*^9, {3.5523837418190804`*^9, 
   3.552383763841579*^9}, {3.552384034795629*^9, 3.552384050828718*^9}, 
   3.552561175942864*^9, {3.559304727328611*^9, 3.559304742307921*^9}, 
   3.559304793505013*^9, 3.559368879435726*^9, 3.559371656876355*^9, 
   3.559381775350647*^9, 3.559383898312573*^9, 3.559383968589814*^9, 
   3.559458672194521*^9, 3.5594629938588657`*^9, 3.559463172011079*^9, 
   3.559466010325539*^9, 3.559466183100217*^9, 3.5594746722014627`*^9, 
   3.55947708025636*^9, 3.5594778738480062`*^9, 3.5595327855923643`*^9, 
   3.5595440843362494`*^9, 3.559549085851616*^9, 3.559651079454122*^9, 
   3.559904169328787*^9, 3.559912724429103*^9, 3.559921409605426*^9, 
   3.559922210355529*^9, 3.559924962775084*^9, 3.56008238467692*^9, 
   3.560082436366138*^9, 3.5600829260618687`*^9, 3.560165583391704*^9, 
   3.560166284515007*^9, 3.560172037548805*^9, 3.560240660755722*^9, 
   3.56024921267343*^9, 3.560251767485795*^9, 3.560252702235808*^9, 
   3.560495024977254*^9, 3.560503251103201*^9, 3.5611857366150913`*^9, 
   3.56126817824468*^9, 3.561268340378882*^9, 3.561273514547518*^9, 
   3.561274865049966*^9, 3.561275127931758*^9, 3.561283057375784*^9, 
   3.561300048600623*^9, 3.5613527404021378`*^9, 3.567242954038122*^9, 
   3.569678309123228*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["CNorm", "Subsubsection",
 CellChangeTimes->{{3.561286157535524*^9, 3.561286158815339*^9}}],

Cell["Similarly the norms are given by CNorm:", "Text",
 CellChangeTimes->{{3.559381780341217*^9, 3.5593817883392267`*^9}, {
   3.559921410962627*^9, 3.559921411870494*^9}, 3.560082476653137*^9, {
   3.5612861464891577`*^9, 3.5612861486091423`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CNorm", "[", "OurBasis", "]"}]], "Input",
 CellChangeTimes->{{3.5593818169680347`*^9, 3.55938182762402*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Nc", "2"]}], ")"}], " ", "TR"}]], ",", 
   SqrtBox[
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Nc", "2"]}], ")"}], " ", "TR"}]], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["Nc", "2"]}], "+", 
         SuperscriptBox["Nc", "4"]}], ")"}], " ", 
       SuperscriptBox["TR", "3"]}], "Nc"]]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      SuperscriptBox["TR", "3"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKS4JaM3y2vHD/L1Wb/AdIr5piVgOj8ExzvFFpfOR7t
d+NSBtJGPU0KIHqHtW+zCpC+9/nZDBDdfnDCPg0grSjP/VoTSG9ZuMNPC0jH
cpnJuQLpZQ3XFnkB6W/uyiK+QLqIb/nDOiCtn61X+gtIW17auugfkDZ/sOIB
U9srRxnfBhdmIP2g6MFcFiCdky9RFQikN+3ubQDRD02P7AXR17RTpaqA9LG6
84Ug2mPGA4daIL1kwrlD84D0Zokz7xcBabMJn/SWAOl7hacWg+im8LBvUu2v
HGt/LvwlB6TjSldZ5nS8coyfcbhvCpD20KgWnQ6kN03J3AeiM3KL74PoVZci
980G0gG8uVxLgDSrkdOpvUDaZfPqmz8nv3Lc9+POn3kzXjkCAAwEsus=
  "]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["CDotMatrix", "Subsubsection",
 CellChangeTimes->{{3.552309556752675*^9, 3.552309579247336*^9}, {
  3.552572229141386*^9, 3.552572230212558*^9}, {3.561286166603088*^9, 
  3.561286168015664*^9}}],

Cell["\<\
For non-orthogonal bases one is  interested in the scalar product between all \
basis vectors. This is calculated by CDotMatrix.\
\>", "Text",
 CellChangeTimes->{{3.55936889616461*^9, 3.559368934971751*^9}, {
  3.55947469269143*^9, 3.559474704779271*^9}, {3.5594779089722977`*^9, 
  3.559477909784651*^9}, {3.561286185186726*^9, 3.5612861878381567`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SPM", "=", 
   RowBox[{"CDotMatrix", "[", "OurBasis", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.552308068858108*^9, 3.552308076542837*^9}, {
   3.552308108542885*^9, 3.552308112582129*^9}, {3.552308576442305*^9, 
   3.552308607729438*^9}, 3.552383762041909*^9, {3.552572238057159*^9, 
   3.552572239201264*^9}, {3.559304800540944*^9, 3.559304804607717*^9}, {
   3.559304865891851*^9, 3.5593049241900873`*^9}, {3.559305379742111*^9, 
   3.559305383973078*^9}, {3.561275210981289*^9, 3.56127521816584*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["Nc", "2"]}], ")"}], " ", "TR"}], "0", "0", "0"},
     {"0", 
      RowBox[{"Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["Nc", "2"]}], ")"}], " ", "TR"}], "0", "0"},
     {"0", "0", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          SuperscriptBox["Nc", "4"]}], ")"}], " ", 
        SuperscriptBox["TR", "3"]}], "Nc"], "0"},
     {"0", "0", "0", 
      RowBox[{"2", " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["Nc", "2"]}], ")"}], " ", 
       SuperscriptBox["TR", "3"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5523081144208508`*^9, {3.552308573484138*^9, 3.552308610245511*^9}, 
   3.5523094401522207`*^9, 3.552370245314252*^9, {3.552383741864393*^9, 
   3.552383768081414*^9}, {3.552384037591052*^9, 3.552384053571116*^9}, 
   3.552384201974306*^9, 3.552384309425415*^9, 3.552561179849828*^9, 
   3.552572314106495*^9, 3.559304805530724*^9, {3.559304854015668*^9, 
   3.559304925334072*^9}, {3.559305381147203*^9, 3.55930538464676*^9}, 
   3.559368885203218*^9, {3.559368924700275*^9, 3.559368937074168*^9}, 
   3.559371659149495*^9, 3.5593818688922443`*^9, 3.55938390191511*^9, 
   3.559383975500102*^9, 3.559458672378227*^9, 3.559462994333872*^9, 
   3.55946317221903*^9, 3.559466010549677*^9, 3.559466183594211*^9, 
   3.559474678716145*^9, 3.5594770804537477`*^9, 3.5594779109095716`*^9, 
   3.559532785858437*^9, 3.5595440898774033`*^9, 3.559549091048389*^9, 
   3.559651088009878*^9, 3.559904169633185*^9, 3.559912727544211*^9, 
   3.559921415865816*^9, 3.559922214394442*^9, 3.559924986843001*^9, 
   3.56008238492775*^9, 3.560082436596319*^9, 3.560082926301029*^9, 
   3.560165618365168*^9, 3.560166288692441*^9, 3.5601720409546413`*^9, 
   3.560240731552659*^9, 3.5602422611626043`*^9, 3.5602492165325603`*^9, 
   3.560251767766417*^9, 3.56025270251543*^9, 3.560495029046336*^9, 
   3.56050326168128*^9, 3.561185749919367*^9, 3.561268345615032*^9, 
   3.561273517827133*^9, 3.56127486968062*^9, 3.5612751341028013`*^9, 
   3.561275219084567*^9, 3.5612830617634497`*^9, 3.561300053811473*^9, 
   3.561352788783692*^9, 3.567242960782695*^9, 3.569678312981954*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["CGamma", "Subsubsection",
 CellChangeTimes->{{3.552367858735964*^9, 3.552367889079959*^9}, 
   3.552368292232768*^9, 3.552369466392643*^9, 3.552372732475721*^9, 
   3.5593049342253036`*^9, 3.561286195905633*^9}],

Cell["\<\
The effect of gluon exchange between two partons on a basis vector is also \
often needed. This is the case both for gluon resummation calculations, and \
for next to leading order calculations with a loop from gluon exchange \
between external legs. It is calculated using the function CGamma, which \
takes as arguments the basis (i.e. a List of the names of the basis vectors), \
the parton numbers (i.e. the place of the index in the tensor definition), \
and, optionally, the scalar product matrix and its inverse. The result is \
contained in a matrix, where the effect of gluon exchange between parton1 and \
parton2 on vector j is  contained in column j. Thus element ij is the i \
component of the resulting vector.

By default, consistency checks are made. It is checked that the new vector \
squared and its basis decomposed version squared agree, and that orthonormal \
bases results in symmetric matrices. Both checks are turned off using \
MakeChecks -> False.\
\>", "Text",
 CellChangeTimes->{{3.552369478631445*^9, 3.5523696998873167`*^9}, 
   3.5523727560680227`*^9, {3.552489505218707*^9, 3.552489513281526*^9}, {
   3.552489545923915*^9, 3.552489546009246*^9}, {3.552489580399568*^9, 
   3.5524895908947363`*^9}, {3.5524896246356363`*^9, 3.552489626120495*^9}, {
   3.55256202340215*^9, 3.5525620301028337`*^9}, {3.559304975103334*^9, 
   3.55930515543824*^9}, {3.559368944465209*^9, 3.559368945237645*^9}, {
   3.5593689814840097`*^9, 3.5593689822125797`*^9}, {3.559377064672594*^9, 
   3.559377085915955*^9}, {3.559381908033721*^9, 3.5593819493222103`*^9}, 
   3.559477941422797*^9, 3.560240747407427*^9, 3.560242310689093*^9, 
   3.5605118714884768`*^9, {3.560512024398961*^9, 3.560512137721238*^9}, {
   3.560512285825027*^9, 3.5605123389805107`*^9}, {3.56051241771237*^9, 
   3.560512447059678*^9}, {3.560512504303802*^9, 3.5605125448360767`*^9}, {
   3.560512865518271*^9, 3.560512949430573*^9}, 3.560514524485931*^9, {
   3.561286230521791*^9, 3.5612862359458427`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CGamma", "[", 
  RowBox[{"OurBasis", ",", "1", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.559369102409753*^9, 3.559369120426338*^9}, 
   3.559377118721073*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"You are using the general versions of CGamma. This involves \
calculating and inverting the scalar product matrix (unless supplied) which \
is tedious for large matrices. If your basis is either:\\n1) Orthonormal\\n2) \
Orthogonal\\n3) A trace basis where each vector is one product of closed and \
open quark-lines\\nthe computation may be speeded up significantly if CGamma \
is used with one of the options:\\n1) BasisType-> OrthonormalBasis\\n2) \
BasisType-> OrthogonalBasis\\n3) BasisType-> TraceBasis \"\>"], "Print",
 CellChangeTimes->{{3.559369113192059*^9, 3.559369135260269*^9}, 
   3.559371663646941*^9, 3.559377044388123*^9, 3.559377089685974*^9, 
   3.559377122049667*^9, 3.559381956275779*^9, 3.559383906040139*^9, 
   3.559383978081118*^9, 3.559458672405582*^9, 3.559462994393978*^9, 
   3.5594631722600203`*^9, 3.559466010785391*^9, 3.5594661836306887`*^9, 
   3.5594747256339197`*^9, 3.5594770804872503`*^9, 3.5594779518839283`*^9, 
   3.559532786177573*^9, 3.559549095062972*^9, 3.559651095498904*^9, 
   3.55990416964079*^9, 3.55991273414835*^9, 3.559921419777204*^9, 
   3.559922217344775*^9, 3.559925030263274*^9, 3.5600823849792423`*^9, 
   3.5600824366043*^9, 3.5600829266831303`*^9, 3.560165624526548*^9, 
   3.5601662918185873`*^9, 3.560172043596312*^9, 3.560240796981119*^9, 
   3.560240876467857*^9, 3.56024098932786*^9, 3.560241092406355*^9, 
   3.560241217079031*^9, 3.560241270742372*^9, 3.560242337170092*^9, 
   3.560249219974554*^9, 3.560251767776*^9, 3.560252702526519*^9, 
   3.5604950329319687`*^9, 3.56050327224872*^9, 3.561185972352906*^9, 
   3.56118620807167*^9, {3.5612735218794527`*^9, 3.561273542054887*^9}, 
   3.561274873163492*^9, 3.561275137224854*^9, 3.561283123039481*^9, 
   3.561300056907207*^9, 3.561352793231876*^9, 3.567242972092648*^9, 
   3.569678316489662*^9}],

Cell[BoxData["\<\"Calculating general scalar product matrix...\"\>"], "Print",
 CellChangeTimes->{{3.559369113192059*^9, 3.559369135260269*^9}, 
   3.559371663646941*^9, 3.559377044388123*^9, 3.559377089685974*^9, 
   3.559377122049667*^9, 3.559381956275779*^9, 3.559383906040139*^9, 
   3.559383978081118*^9, 3.559458672405582*^9, 3.559462994393978*^9, 
   3.5594631722600203`*^9, 3.559466010785391*^9, 3.5594661836306887`*^9, 
   3.5594747256339197`*^9, 3.5594770804872503`*^9, 3.5594779518839283`*^9, 
   3.559532786177573*^9, 3.559549095062972*^9, 3.559651095498904*^9, 
   3.55990416964079*^9, 3.55991273414835*^9, 3.559921419777204*^9, 
   3.559922217344775*^9, 3.559925030263274*^9, 3.5600823849792423`*^9, 
   3.5600824366043*^9, 3.5600829266831303`*^9, 3.560165624526548*^9, 
   3.5601662918185873`*^9, 3.560172043596312*^9, 3.560240796981119*^9, 
   3.560240876467857*^9, 3.56024098932786*^9, 3.560241092406355*^9, 
   3.560241217079031*^9, 3.560241270742372*^9, 3.560242337170092*^9, 
   3.560249219974554*^9, 3.560251767776*^9, 3.560252702526519*^9, 
   3.5604950329319687`*^9, 3.56050327224872*^9, 3.561185972352906*^9, 
   3.56118620807167*^9, {3.5612735218794527`*^9, 3.561273542054887*^9}, 
   3.561274873163492*^9, 3.561275137224854*^9, 3.561283123039481*^9, 
   3.561300056907207*^9, 3.561352793231876*^9, 3.567242972092648*^9, 
   3.56967831651565*^9}],

Cell[BoxData["\<\"The scalar product matrix is:\"\>"], "Print",
 CellChangeTimes->{{3.559369113192059*^9, 3.559369135260269*^9}, 
   3.559371663646941*^9, 3.559377044388123*^9, 3.559377089685974*^9, 
   3.559377122049667*^9, 3.559381956275779*^9, 3.559383906040139*^9, 
   3.559383978081118*^9, 3.559458672405582*^9, 3.559462994393978*^9, 
   3.5594631722600203`*^9, 3.559466010785391*^9, 3.5594661836306887`*^9, 
   3.5594747256339197`*^9, 3.5594770804872503`*^9, 3.5594779518839283`*^9, 
   3.559532786177573*^9, 3.559549095062972*^9, 3.559651095498904*^9, 
   3.55990416964079*^9, 3.55991273414835*^9, 3.559921419777204*^9, 
   3.559922217344775*^9, 3.559925030263274*^9, 3.5600823849792423`*^9, 
   3.5600824366043*^9, 3.5600829266831303`*^9, 3.560165624526548*^9, 
   3.5601662918185873`*^9, 3.560172043596312*^9, 3.560240796981119*^9, 
   3.560240876467857*^9, 3.56024098932786*^9, 3.560241092406355*^9, 
   3.560241217079031*^9, 3.560241270742372*^9, 3.560242337170092*^9, 
   3.560249219974554*^9, 3.560251767776*^9, 3.560252702526519*^9, 
   3.5604950329319687`*^9, 3.56050327224872*^9, 3.561185972352906*^9, 
   3.56118620807167*^9, {3.5612735218794527`*^9, 3.561273542054887*^9}, 
   3.561274873163492*^9, 3.561275137224854*^9, 3.561283123039481*^9, 
   3.561300056907207*^9, 3.561352793231876*^9, 3.567242972092648*^9, 
   3.569678316641574*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["Nc", "2"]}], ")"}], " ", "TR"}], "0", "0", "0"},
     {"0", 
      RowBox[{"Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["Nc", "2"]}], ")"}], " ", "TR"}], "0", "0"},
     {"0", "0", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          SuperscriptBox["Nc", "4"]}], ")"}], " ", 
        SuperscriptBox["TR", "3"]}], "Nc"], "0"},
     {"0", "0", "0", 
      RowBox[{"2", " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["Nc", "2"]}], ")"}], " ", 
       SuperscriptBox["TR", "3"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.559369113192059*^9, 3.559369135260269*^9}, 
   3.559371663646941*^9, 3.559377044388123*^9, 3.559377089685974*^9, 
   3.559377122049667*^9, 3.559381956275779*^9, 3.559383906040139*^9, 
   3.559383978081118*^9, 3.559458672405582*^9, 3.559462994393978*^9, 
   3.5594631722600203`*^9, 3.559466010785391*^9, 3.5594661836306887`*^9, 
   3.5594747256339197`*^9, 3.5594770804872503`*^9, 3.5594779518839283`*^9, 
   3.559532786177573*^9, 3.559549095062972*^9, 3.559651095498904*^9, 
   3.55990416964079*^9, 3.55991273414835*^9, 3.559921419777204*^9, 
   3.559922217344775*^9, 3.559925030263274*^9, 3.5600823849792423`*^9, 
   3.5600824366043*^9, 3.5600829266831303`*^9, 3.560165624526548*^9, 
   3.5601662918185873`*^9, 3.560172043596312*^9, 3.560240796981119*^9, 
   3.560240876467857*^9, 3.56024098932786*^9, 3.560241092406355*^9, 
   3.560241217079031*^9, 3.560241270742372*^9, 3.560242337170092*^9, 
   3.560249219974554*^9, 3.560251767776*^9, 3.560252702526519*^9, 
   3.5604950329319687`*^9, 3.56050327224872*^9, 3.561185972352906*^9, 
   3.56118620807167*^9, {3.5612735218794527`*^9, 3.561273542054887*^9}, 
   3.561274873163492*^9, 3.561275137224854*^9, 3.561283123039481*^9, 
   3.561300056907207*^9, 3.561352793231876*^9, 3.567242972092648*^9, 
   3.569678316643373*^9}],

Cell[BoxData["\<\"Inverting scalar product matrix...\"\>"], "Print",
 CellChangeTimes->{{3.559369113192059*^9, 3.559369135260269*^9}, 
   3.559371663646941*^9, 3.559377044388123*^9, 3.559377089685974*^9, 
   3.559377122049667*^9, 3.559381956275779*^9, 3.559383906040139*^9, 
   3.559383978081118*^9, 3.559458672405582*^9, 3.559462994393978*^9, 
   3.5594631722600203`*^9, 3.559466010785391*^9, 3.5594661836306887`*^9, 
   3.5594747256339197`*^9, 3.5594770804872503`*^9, 3.5594779518839283`*^9, 
   3.559532786177573*^9, 3.559549095062972*^9, 3.559651095498904*^9, 
   3.55990416964079*^9, 3.55991273414835*^9, 3.559921419777204*^9, 
   3.559922217344775*^9, 3.559925030263274*^9, 3.5600823849792423`*^9, 
   3.5600824366043*^9, 3.5600829266831303`*^9, 3.560165624526548*^9, 
   3.5601662918185873`*^9, 3.560172043596312*^9, 3.560240796981119*^9, 
   3.560240876467857*^9, 3.56024098932786*^9, 3.560241092406355*^9, 
   3.560241217079031*^9, 3.560241270742372*^9, 3.560242337170092*^9, 
   3.560249219974554*^9, 3.560251767776*^9, 3.560252702526519*^9, 
   3.5604950329319687`*^9, 3.56050327224872*^9, 3.561185972352906*^9, 
   3.56118620807167*^9, {3.5612735218794527`*^9, 3.561273542054887*^9}, 
   3.561274873163492*^9, 3.561275137224854*^9, 3.561283123039481*^9, 
   3.561300056907207*^9, 3.561352793231876*^9, 3.567242972092648*^9, 
   3.5696783166443768`*^9}],

Cell[BoxData["\<\"The inverse scalar product matrix is:\"\>"], "Print",
 CellChangeTimes->{{3.559369113192059*^9, 3.559369135260269*^9}, 
   3.559371663646941*^9, 3.559377044388123*^9, 3.559377089685974*^9, 
   3.559377122049667*^9, 3.559381956275779*^9, 3.559383906040139*^9, 
   3.559383978081118*^9, 3.559458672405582*^9, 3.559462994393978*^9, 
   3.5594631722600203`*^9, 3.559466010785391*^9, 3.5594661836306887`*^9, 
   3.5594747256339197`*^9, 3.5594770804872503`*^9, 3.5594779518839283`*^9, 
   3.559532786177573*^9, 3.559549095062972*^9, 3.559651095498904*^9, 
   3.55990416964079*^9, 3.55991273414835*^9, 3.559921419777204*^9, 
   3.559922217344775*^9, 3.559925030263274*^9, 3.5600823849792423`*^9, 
   3.5600824366043*^9, 3.5600829266831303`*^9, 3.560165624526548*^9, 
   3.5601662918185873`*^9, 3.560172043596312*^9, 3.560240796981119*^9, 
   3.560240876467857*^9, 3.56024098932786*^9, 3.560241092406355*^9, 
   3.560241217079031*^9, 3.560241270742372*^9, 3.560242337170092*^9, 
   3.560249219974554*^9, 3.560251767776*^9, 3.560252702526519*^9, 
   3.5604950329319687`*^9, 3.56050327224872*^9, 3.561185972352906*^9, 
   3.56118620807167*^9, {3.5612735218794527`*^9, 3.561273542054887*^9}, 
   3.561274873163492*^9, 3.561275137224854*^9, 3.561283123039481*^9, 
   3.561300056907207*^9, 3.561352793231876*^9, 3.567242972092648*^9, 
   3.569678316664085*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Nc"}], "+", 
          SuperscriptBox["Nc", "3"]}], ")"}], " ", "TR"}]], "0", "0", "0"},
     {"0", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Nc"}], "+", 
          SuperscriptBox["Nc", "3"]}], ")"}], " ", "TR"}]], "0", "0"},
     {"0", "0", 
      FractionBox["Nc", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          SuperscriptBox["Nc", "4"]}], ")"}], " ", 
        SuperscriptBox["TR", "3"]}]], "0"},
     {"0", "0", "0", 
      FractionBox["1", 
       RowBox[{"2", " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", 
        SuperscriptBox["TR", "3"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.559369113192059*^9, 3.559369135260269*^9}, 
   3.559371663646941*^9, 3.559377044388123*^9, 3.559377089685974*^9, 
   3.559377122049667*^9, 3.559381956275779*^9, 3.559383906040139*^9, 
   3.559383978081118*^9, 3.559458672405582*^9, 3.559462994393978*^9, 
   3.5594631722600203`*^9, 3.559466010785391*^9, 3.5594661836306887`*^9, 
   3.5594747256339197`*^9, 3.5594770804872503`*^9, 3.5594779518839283`*^9, 
   3.559532786177573*^9, 3.559549095062972*^9, 3.559651095498904*^9, 
   3.55990416964079*^9, 3.55991273414835*^9, 3.559921419777204*^9, 
   3.559922217344775*^9, 3.559925030263274*^9, 3.5600823849792423`*^9, 
   3.5600824366043*^9, 3.5600829266831303`*^9, 3.560165624526548*^9, 
   3.5601662918185873`*^9, 3.560172043596312*^9, 3.560240796981119*^9, 
   3.560240876467857*^9, 3.56024098932786*^9, 3.560241092406355*^9, 
   3.560241217079031*^9, 3.560241270742372*^9, 3.560242337170092*^9, 
   3.560249219974554*^9, 3.560251767776*^9, 3.560252702526519*^9, 
   3.5604950329319687`*^9, 3.56050327224872*^9, 3.561185972352906*^9, 
   3.56118620807167*^9, {3.5612735218794527`*^9, 3.561273542054887*^9}, 
   3.561274873163492*^9, 3.561275137224854*^9, 3.561283123039481*^9, 
   3.561300056907207*^9, 3.561352793231876*^9, 3.567242972092648*^9, 
   3.5696783166661663`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Completeness of basis for basis decomposed result verified for \
initial vector \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Completeness of basis for basis decomposed result verified for initial \
vector ", 1, "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.559369113192059*^9, 3.559369135260269*^9}, 
   3.559371663646941*^9, 3.559377044388123*^9, 3.559377089685974*^9, 
   3.559377122049667*^9, 3.559381956275779*^9, 3.559383906040139*^9, 
   3.559383978081118*^9, 3.559458672405582*^9, 3.559462994393978*^9, 
   3.5594631722600203`*^9, 3.559466010785391*^9, 3.5594661836306887`*^9, 
   3.5594747256339197`*^9, 3.5594770804872503`*^9, 3.5594779518839283`*^9, 
   3.559532786177573*^9, 3.559549095062972*^9, 3.559651095498904*^9, 
   3.55990416964079*^9, 3.55991273414835*^9, 3.559921419777204*^9, 
   3.559922217344775*^9, 3.559925030263274*^9, 3.5600823849792423`*^9, 
   3.5600824366043*^9, 3.5600829266831303`*^9, 3.560165624526548*^9, 
   3.5601662918185873`*^9, 3.560172043596312*^9, 3.560240796981119*^9, 
   3.560240876467857*^9, 3.56024098932786*^9, 3.560241092406355*^9, 
   3.560241217079031*^9, 3.560241270742372*^9, 3.560242337170092*^9, 
   3.560249219974554*^9, 3.560251767776*^9, 3.560252702526519*^9, 
   3.5604950329319687`*^9, 3.56050327224872*^9, 3.561185972352906*^9, 
   3.56118620807167*^9, {3.5612735218794527`*^9, 3.561273542054887*^9}, 
   3.561274873163492*^9, 3.561275137224854*^9, 3.561283123039481*^9, 
   3.561300056907207*^9, 3.561352793231876*^9, 3.567242972092648*^9, 
   3.569678316694478*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Completeness of basis for basis decomposed result verified for \
initial vector \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Completeness of basis for basis decomposed result verified for initial \
vector ", 2, "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.559369113192059*^9, 3.559369135260269*^9}, 
   3.559371663646941*^9, 3.559377044388123*^9, 3.559377089685974*^9, 
   3.559377122049667*^9, 3.559381956275779*^9, 3.559383906040139*^9, 
   3.559383978081118*^9, 3.559458672405582*^9, 3.559462994393978*^9, 
   3.5594631722600203`*^9, 3.559466010785391*^9, 3.5594661836306887`*^9, 
   3.5594747256339197`*^9, 3.5594770804872503`*^9, 3.5594779518839283`*^9, 
   3.559532786177573*^9, 3.559549095062972*^9, 3.559651095498904*^9, 
   3.55990416964079*^9, 3.55991273414835*^9, 3.559921419777204*^9, 
   3.559922217344775*^9, 3.559925030263274*^9, 3.5600823849792423`*^9, 
   3.5600824366043*^9, 3.5600829266831303`*^9, 3.560165624526548*^9, 
   3.5601662918185873`*^9, 3.560172043596312*^9, 3.560240796981119*^9, 
   3.560240876467857*^9, 3.56024098932786*^9, 3.560241092406355*^9, 
   3.560241217079031*^9, 3.560241270742372*^9, 3.560242337170092*^9, 
   3.560249219974554*^9, 3.560251767776*^9, 3.560252702526519*^9, 
   3.5604950329319687`*^9, 3.56050327224872*^9, 3.561185972352906*^9, 
   3.56118620807167*^9, {3.5612735218794527`*^9, 3.561273542054887*^9}, 
   3.561274873163492*^9, 3.561275137224854*^9, 3.561283123039481*^9, 
   3.561300056907207*^9, 3.561352793231876*^9, 3.567242972092648*^9, 
   3.569678316718851*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Completeness of basis for basis decomposed result verified for \
initial vector \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Completeness of basis for basis decomposed result verified for initial \
vector ", 3, "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.559369113192059*^9, 3.559369135260269*^9}, 
   3.559371663646941*^9, 3.559377044388123*^9, 3.559377089685974*^9, 
   3.559377122049667*^9, 3.559381956275779*^9, 3.559383906040139*^9, 
   3.559383978081118*^9, 3.559458672405582*^9, 3.559462994393978*^9, 
   3.5594631722600203`*^9, 3.559466010785391*^9, 3.5594661836306887`*^9, 
   3.5594747256339197`*^9, 3.5594770804872503`*^9, 3.5594779518839283`*^9, 
   3.559532786177573*^9, 3.559549095062972*^9, 3.559651095498904*^9, 
   3.55990416964079*^9, 3.55991273414835*^9, 3.559921419777204*^9, 
   3.559922217344775*^9, 3.559925030263274*^9, 3.5600823849792423`*^9, 
   3.5600824366043*^9, 3.5600829266831303`*^9, 3.560165624526548*^9, 
   3.5601662918185873`*^9, 3.560172043596312*^9, 3.560240796981119*^9, 
   3.560240876467857*^9, 3.56024098932786*^9, 3.560241092406355*^9, 
   3.560241217079031*^9, 3.560241270742372*^9, 3.560242337170092*^9, 
   3.560249219974554*^9, 3.560251767776*^9, 3.560252702526519*^9, 
   3.5604950329319687`*^9, 3.56050327224872*^9, 3.561185972352906*^9, 
   3.56118620807167*^9, {3.5612735218794527`*^9, 3.561273542054887*^9}, 
   3.561274873163492*^9, 3.561275137224854*^9, 3.561283123039481*^9, 
   3.561300056907207*^9, 3.561352793231876*^9, 3.567242972092648*^9, 
   3.56967831678192*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Completeness of basis for basis decomposed result verified for \
initial vector \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Completeness of basis for basis decomposed result verified for initial \
vector ", 4, "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.559369113192059*^9, 3.559369135260269*^9}, 
   3.559371663646941*^9, 3.559377044388123*^9, 3.559377089685974*^9, 
   3.559377122049667*^9, 3.559381956275779*^9, 3.559383906040139*^9, 
   3.559383978081118*^9, 3.559458672405582*^9, 3.559462994393978*^9, 
   3.5594631722600203`*^9, 3.559466010785391*^9, 3.5594661836306887`*^9, 
   3.5594747256339197`*^9, 3.5594770804872503`*^9, 3.5594779518839283`*^9, 
   3.559532786177573*^9, 3.559549095062972*^9, 3.559651095498904*^9, 
   3.55990416964079*^9, 3.55991273414835*^9, 3.559921419777204*^9, 
   3.559922217344775*^9, 3.559925030263274*^9, 3.5600823849792423`*^9, 
   3.5600824366043*^9, 3.5600829266831303`*^9, 3.560165624526548*^9, 
   3.5601662918185873`*^9, 3.560172043596312*^9, 3.560240796981119*^9, 
   3.560240876467857*^9, 3.56024098932786*^9, 3.560241092406355*^9, 
   3.560241217079031*^9, 3.560241270742372*^9, 3.560242337170092*^9, 
   3.560249219974554*^9, 3.560251767776*^9, 3.560252702526519*^9, 
   3.5604950329319687`*^9, 3.56050327224872*^9, 3.561185972352906*^9, 
   3.56118620807167*^9, {3.5612735218794527`*^9, 3.561273542054887*^9}, 
   3.561274873163492*^9, 3.561275137224854*^9, 3.561283123039481*^9, 
   3.561300056907207*^9, 3.561352793231876*^9, 3.567242972092648*^9, 
   3.569678316810993*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["Nc", "2"]}], ")"}], " ", "TR"}], "Nc"], ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["TR", "Nc"]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["TR", "Nc"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["TR", "Nc"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.559377122279305*^9, 3.559381956496608*^9, 3.559383906234774*^9, 
   3.559383978275235*^9, 3.559458672610125*^9, 3.559462994596562*^9, 
   3.5594631724944677`*^9, 3.559466011007462*^9, 3.559466183871254*^9, 
   3.559474725927451*^9, 3.559477080737196*^9, 3.559477952148673*^9, 
   3.5595327864800367`*^9, 3.5595490953733397`*^9, 3.559651095769762*^9, 
   3.5599041699894733`*^9, 3.559912734430943*^9, 3.559921420063403*^9, 
   3.559922217631*^9, 3.55992503054773*^9, 3.560082385263793*^9, 
   3.560082436892614*^9, 3.560082926988575*^9, 3.560165624836672*^9, 
   3.5601662921137466`*^9, 3.560172043916871*^9, 3.560240797279213*^9, 
   3.560240876760724*^9, 3.560240989596099*^9, 3.560241092682098*^9, 
   3.560241217405676*^9, 3.5602412710211267`*^9, 3.560242337454529*^9, 
   3.560249220278844*^9, 3.5602517680789537`*^9, 3.56025270286833*^9, 
   3.560495033229444*^9, 3.560503272544426*^9, 3.5611859726827*^9, 
   3.561186208328425*^9, {3.561273522197753*^9, 3.561273542335739*^9}, 
   3.561274873488386*^9, 3.561275137507221*^9, 3.561283123354539*^9, 
   3.561300057221765*^9, 3.561352793558876*^9, 3.567242972417088*^9, 
   3.5696783168292923`*^9}]
}, Open  ]],

Cell[TextData[{
 "By default, a general non-orthogonal basis is assumed. For orthogonal \
bases, orthonormal bases and trace bases (where each basis vector is ",
 StyleBox["one",
  FontFamily->"Utopia",
  FontSlant->"Italic"],
 " product of open and closed quark-lines) the calculations may be improved \
by setting the option BasisType. Furthermore, progress information can be \
turned off using Verbose -> False. "
}], "Text",
 CellChangeTimes->{{3.5593060444814653`*^9, 3.55930608425007*^9}, {
   3.559377165944496*^9, 3.559377198525305*^9}, {3.559377294368121*^9, 
   3.559377431027995*^9}, {3.559377461547963*^9, 3.559377579822907*^9}, 
   3.559377721809457*^9, {3.5593819811339903`*^9, 3.5593819849940453`*^9}, {
   3.559382017891111*^9, 3.55938217327037*^9}, {3.5593842561027946`*^9, 
   3.559384259229765*^9}, 3.559474826879715*^9, {3.559478011595634*^9, 
   3.5594780362226667`*^9}, {3.559925064211372*^9, 3.559925069362376*^9}, {
   3.560511859089365*^9, 3.560511862177187*^9}}],

Cell["\<\
As partons 1 and 2 are in a manifest multiplet in this basis, the result of \
the exchange is just a constant for each basis vector. Exchanging a gluon \
between parton 1 and 3 we get a less simple result.\
\>", "Text",
 CellChangeTimes->{{3.5593821596839733`*^9, 3.559382185685863*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CGamma", "[", 
  RowBox[{"OurBasis", ",", "1", ",", "3", ",", "SPM", ",", 
   RowBox[{"Inverse", "[", "SPM", "]"}], ",", " ", 
   RowBox[{"BasisType", "\[Rule]", " ", "OrthogonalBasis"}], ",", " ", 
   RowBox[{"Verbose", "\[Rule]", " ", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.559377762449863*^9, 3.5593777733318653`*^9}, {
  3.559378130512492*^9, 3.559378135030023*^9}, {3.559478237030208*^9, 
  3.559478239761443*^9}, {3.5599250876705847`*^9, 3.5599250887562943`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["TR", "Nc"], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["4", 
         SuperscriptBox["Nc", "2"]]}], ")"}], " ", 
      SuperscriptBox["TR", "2"]}], ",", 
     SuperscriptBox["TR", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["TR", "Nc"], ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["4", 
         SuperscriptBox["Nc", "2"]]}], ")"}], " ", 
      SuperscriptBox["TR", "2"]}], ",", 
     SuperscriptBox["TR", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         SuperscriptBox["Nc", "2"]}], ")"}], " ", "TR"}], 
      RowBox[{"2", " ", "Nc"}]], ",", 
     FractionBox[
      RowBox[{"Nc", " ", "TR"}], "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SuperscriptBox["Nc", "2"]}], ")"}], " ", "TR"}], 
      RowBox[{"2", " ", "Nc"}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["Nc", "2"]}], ")"}], " ", "TR"}], 
      RowBox[{"2", " ", "Nc"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5593777640986547`*^9, {3.559377947212129*^9, 3.55937798169985*^9}, {
   3.559378123875436*^9, 3.559378135591547*^9}, 3.559458673013049*^9, 
   3.5594629947599792`*^9, 3.5594631729504538`*^9, 3.559466011129098*^9, 
   3.559466184020694*^9, 3.559474854594083*^9, 3.559477080890843*^9, 
   3.559478067924794*^9, 3.559532786657222*^9, 3.559651102505622*^9, 
   3.559904170508438*^9, 3.5599214304310503`*^9, 3.559922225386895*^9, 
   3.5599250945771313`*^9, 3.560082385431693*^9, 3.560082437053277*^9, 
   3.560082927165169*^9, 3.560166295621731*^9, 3.5601720470051126`*^9, 
   3.560249229376598*^9, 3.560251768238645*^9, 3.560252703305935*^9, 
   3.560495058385661*^9, 3.5605032809741163`*^9, 3.5611862432847433`*^9, 
   3.561273594813683*^9, 3.5612748780463753`*^9, 3.561275141219751*^9, 
   3.5612831270852222`*^9, 3.561300059818994*^9, 3.561352800755899*^9, 
   3.567242976567719*^9, 3.569678320552928*^9}]
}, Open  ]],

Cell["\<\
More information about the functions and rules can be obtained using ? Name, \
for example for CGamma we can read about sign conventions:\
\>", "Text",
 CellChangeTimes->{{3.559478072540719*^9, 3.559478084707551*^9}, {
  3.559478217812745*^9, 3.559478230282866*^9}, {3.559478342891217*^9, 
  3.559478374652446*^9}, {3.559544176658553*^9, 3.559544189163748*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "CGamma"}]], "Input",
 CellChangeTimes->{{3.5594782319905863`*^9, 3.559478242302483*^9}}],

Cell[BoxData[
 StyleBox["\<\"CGamma[CB, p1, p2] calculates the effect of exchanging a gluon \
between parton p1 and parton p2 in the color basis CB={C1,..Cn}, where each \
basis vector, \!\(\*SubscriptBox[\(C1\), \({I1, \(\(...\) \(Ik\)\)}\)]\) \
etc., has been defined. The result is contained in a matrix, where column j \
contains the basis decomposed version of the vector resulting after a gluon \
exchange between p1 and p2 in the jth vector. The sign convention of the \
triple gluon vertex is given by ordering the partons as external index, \
internal dummy index, and index of gluon to be exchaged. The quark-gluon \
vertex comes without additional signs. Two more arguments, containing the \
scalar product matrix and its inverse, can be supplied, \
CGamma[CB,p1,p2,spm,Inverse[spm]]. As a self-consistency check, it is checked \
that the vector after gluon exchange has the same norm before and after being \
basis decomposed, unless the option MakeChecks\[Rule]False is used. For \
orthonormal bases it is also by default checked that the resulting matrix is \
symmetric. For more efficient calculations the option BasisType (with default \
value GeneralBasis) may be set as: BasisType \[Rule] OrthonormalBasis (for an \
orthonormal basis), BasisType \[Rule] OrthogonalBasis (for an orthogonal \
basis) or BasisType \[Rule] TraceBasis if the basis a is trace basis, i.e., a \
basis where each basis vector is proportional to one product of open and \
closed quark-lines (as opposed to a sum). For simplifying roots the option \
NcMin can be used, and for turning off progress messages Verbose\[Rule] False \
may be used.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.569678323591687*^9},
 CellTags->"Info3569681923-6013797"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input and FullForm", "Section",
 CellChangeTimes->{{3.559300472875924*^9, 3.559300477593445*^9}, {
  3.559543176300959*^9, 3.559543179126445*^9}}],

Cell["\<\
To successfully use ColorMath it is essential to use color tensors which have \
the correct FullForm. \
\>", "Text",
 CellChangeTimes->{{3.5593004855088778`*^9, 3.559300547587034*^9}, {
   3.5593006598911657`*^9, 3.5593006643658543`*^9}, {3.559301539499776*^9, 
   3.5593015700420523`*^9}, {3.5593020453329573`*^9, 3.559302074987124*^9}, 
   3.559302290675188*^9, 3.5593843000863943`*^9, {3.560082610226427*^9, 
   3.560082625137759*^9}, {3.560086524819072*^9, 3.560086589463503*^9}, {
   3.56127540763622*^9, 3.561275422094206*^9}}],

Cell[CellGroupData[{

Cell["The FullForm of the color objects are", "Subsection",
 CellChangeTimes->{{3.559300670860847*^9, 3.559300692627268*^9}, {
  3.561352811287717*^9, 3.56135281235564*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullForm", "[", 
  SubscriptBox[
   TemplateBox[{"\[Delta]","Q1"},
    "Superscript"], "Q2"], "]"}]], "Input",
 CellChangeTimes->{{3.55930071442833*^9, 3.559300716613635*^9}, {
  3.5600867118101053`*^9, 3.5600867171507874`*^9}, {3.56127523412957*^9, 
  3.561275243077785*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   RowBox[{"Subscript", "[", 
    RowBox[{
     RowBox[{"Superscript", "[", 
      RowBox[{"\\[Delta]", ",", "Q1"}], "]"}], ",", "Q2"}], "]"}],
   ShowSpecialCharacters->False,
   ShowStringCharacters->True,
   NumberMarks->True],
  FullForm]], "Output",
 CellChangeTimes->{3.561186398870657*^9, 3.561268354394494*^9, 
  3.561274928194956*^9, 3.561275243873843*^9, 3.561283135661234*^9, 
  3.561300064452385*^9, 3.561352813508505*^9, 3.5672429856131897`*^9, 
  3.56967832585758*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullForm", "[", 
  TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
      RowBox[{"G1", ",", "G2"}], "}"}]},
   "Superscript"], "]"}]], "Input",
 CellChangeTimes->{{3.5593007474252768`*^9, 3.559300749668129*^9}, {
  3.5612752554808407`*^9, 3.561275272958169*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   RowBox[{"Superscript", "[", 
    RowBox[{"\\[CapitalDelta]", ",", 
     RowBox[{"List", "[", 
      RowBox[{"G1", ",", "G2"}], "]"}]}], "]"}],
   ShowSpecialCharacters->False,
   ShowStringCharacters->True,
   NumberMarks->True],
  FullForm]], "Output",
 CellChangeTimes->{3.559300750234488*^9, 3.559368703478486*^9, 
  3.5593822520514603`*^9, 3.559458673096093*^9, 3.559462994809581*^9, 
  3.5594631729972982`*^9, 3.559466011265953*^9, 3.559466184034627*^9, 
  3.5594748756218777`*^9, 3.559477080964175*^9, 3.559532787393961*^9, 
  3.559651111575171*^9, 3.559921438092948*^9, 3.559922231177601*^9, 
  3.559925144038501*^9, 3.560082593042307*^9, 3.560082927936266*^9, 
  3.560165634953904*^9, 3.5601663055717278`*^9, 3.560172057366091*^9, 
  3.560243039566145*^9, 3.560249249991117*^9, 3.560251773179147*^9, 
  3.5602527036611347`*^9, 3.560495063692794*^9, 3.5605032924178123`*^9, 
  3.561186400395358*^9, 3.561268355156699*^9, 3.561274928997984*^9, 
  3.561275274085773*^9, 3.5612831367942657`*^9, 3.561300065417404*^9, 
  3.561352814407681*^9, 3.5672429870490227`*^9, 3.569678327589612*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullForm", "[", 
  SubscriptBox[
   TemplateBox[{TemplateBox[{"t", 
       RowBox[{"{", "G1", "}"}]}, "Superscript"],"Q2"},
    "Superscript"], "Q1"], "]"}]], "Input",
 CellChangeTimes->{{3.559300763605012*^9, 3.559300765790112*^9}, {
  3.561275282923152*^9, 3.561275286493367*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   RowBox[{"Subscript", "[", 
    RowBox[{
     RowBox[{"Superscript", "[", 
      RowBox[{
       RowBox[{"Superscript", "[", 
        RowBox[{"t", ",", 
         RowBox[{"List", "[", "G1", "]"}]}], "]"}], ",", "Q2"}], "]"}], ",", 
     "Q1"}], "]"}],
   ShowSpecialCharacters->False,
   ShowStringCharacters->True,
   NumberMarks->True],
  FullForm]], "Output",
 CellChangeTimes->{3.559300766335677*^9, 3.5593687041411333`*^9, 
  3.559371597237033*^9, 3.559382252834524*^9, 3.559458673105825*^9, 
  3.5594629948662663`*^9, 3.5594631730065536`*^9, 3.55946601129508*^9, 
  3.5594661840406837`*^9, 3.559474876441722*^9, 3.5594770810333652`*^9, 
  3.559532787458604*^9, 3.559651112380529*^9, 3.5599214389261923`*^9, 
  3.559922232144273*^9, 3.559925145142972*^9, 3.560082593068893*^9, 
  3.560082927971942*^9, 3.56016563584501*^9, 3.5601663063327513`*^9, 
  3.560172060069758*^9, 3.560243040246128*^9, 3.560249250797134*^9, 
  3.560251773186844*^9, 3.560252703669016*^9, 3.560495065187285*^9, 
  3.560503293381708*^9, 3.561186407549136*^9, 3.561268355801797*^9, 
  3.561274929754537*^9, 3.5612752871307096`*^9, 3.5612831385643253`*^9, 
  3.561300066668882*^9, 3.5613528162192707`*^9, 3.5672429886685257`*^9, 
  3.569678329595793*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullForm", "[", 
  TemplateBox[{"f",RowBox[{"{", 
      RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
   "Superscript"], "]"}]], "Input",
 CellChangeTimes->{{3.559300812195087*^9, 3.559300821125412*^9}, {
  3.561275293180579*^9, 3.5612753016350822`*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   RowBox[{"Superscript", "[", 
    RowBox[{"f", ",", 
     RowBox[{"List", "[", 
      RowBox[{"G1", ",", "G2", ",", "G3"}], "]"}]}], "]"}],
   ShowSpecialCharacters->False,
   ShowStringCharacters->True,
   NumberMarks->True],
  FullForm]], "Output",
 CellChangeTimes->{3.5593008214191837`*^9, 3.559368704843669*^9, 
  3.5593715988128977`*^9, 3.559382253666235*^9, 3.5594586732042847`*^9, 
  3.559462994920631*^9, 3.559463173013461*^9, 3.559466011301239*^9, 
  3.559466184046959*^9, 3.5594748771822453`*^9, 3.559477081337796*^9, 
  3.559532787519085*^9, 3.559651113831051*^9, 3.5599214398539267`*^9, 
  3.5599222331528463`*^9, 3.5599251460258913`*^9, 3.560082593111608*^9, 
  3.560082928005395*^9, 3.560165636650935*^9, 3.560166307059252*^9, 
  3.560172061153379*^9, 3.560243041051591*^9, 3.56024925158095*^9, 
  3.5602517731925993`*^9, 3.560252703694281*^9, 3.5604950677425413`*^9, 
  3.560503294388707*^9, 3.5611864134851513`*^9, 3.5612683572794657`*^9, 
  3.561274930636774*^9, 3.561275302227392*^9, 3.561283140119975*^9, 
  3.561300067769133*^9, 3.56135281733403*^9, 3.5672429897920856`*^9, 
  3.5696783311769323`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullForm", "[", 
  TemplateBox[{"o",RowBox[{"{", 
      RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
   "Superscript"], "]"}]], "Input",
 CellChangeTimes->{{3.559300826935848*^9, 3.559300831468796*^9}, {
  3.561275306724271*^9, 3.5612753109804487`*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   RowBox[{"Superscript", "[", 
    RowBox[{"o", ",", 
     RowBox[{"List", "[", 
      RowBox[{"G1", ",", "G2", ",", "G3"}], "]"}]}], "]"}],
   ShowSpecialCharacters->False,
   ShowStringCharacters->True,
   NumberMarks->True],
  FullForm]], "Output",
 CellChangeTimes->{3.559300832043817*^9, 3.559302084641425*^9, 
  3.559368705540195*^9, 3.559371599768486*^9, 3.559382254378853*^9, 
  3.55945867323855*^9, 3.559462995231264*^9, 3.559463173020013*^9, 
  3.559466011307734*^9, 3.559466184053506*^9, 3.559474877986595*^9, 
  3.5594770813793297`*^9, 3.559532787566461*^9, 3.559651114694209*^9, 
  3.559921440647234*^9, 3.5599222341190968`*^9, 3.5599251473324547`*^9, 
  3.560082593136117*^9, 3.560082928014504*^9, 3.560165637439704*^9, 
  3.560166307791626*^9, 3.560172061891254*^9, 3.560243041816164*^9, 
  3.560249252317678*^9, 3.560251773200041*^9, 3.560252703701021*^9, 
  3.560495068548252*^9, 3.560503295712661*^9, 3.561186415141946*^9, 
  3.561268358453897*^9, 3.561274931445724*^9, 3.561275311786875*^9, 
  3.5612831414684887`*^9, 3.5613000687093678`*^9, 3.561352818414097*^9, 
  3.567242990821659*^9, 3.569678331967121*^9}]
}, Open  ]],

Cell["\<\
In particular, note that Superscript, not Power is used.\
\>", "Text",
 CellChangeTimes->{{3.559300867600873*^9, 3.559300890584219*^9}, {
  3.5593020854663343`*^9, 3.5593020863176394`*^9}, {3.559474878729257*^9, 
  3.559474879798411*^9}, {3.569678332742126*^9, 3.569678333865934*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input", "Subsection",
 CellChangeTimes->{{3.5593008591156588`*^9, 3.559300860712584*^9}}],

Cell[CellGroupData[{

Cell["Short command functions", "Subsubsection",
 CellChangeTimes->{{3.561273170764724*^9, 3.561273177054392*^9}}],

Cell["You can also get the color structure by using the functions:", "Text",
 CellChangeTimes->{{3.560087230689447*^9, 3.560087256682222*^9}, 
   3.5602433697438726`*^9, {3.5612729198950987`*^9, 3.561272930409954*^9}, {
   3.561283171120987*^9, 3.5612831725228367`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Delta]", "[", 
  RowBox[{"Q1", ",", "Q2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalDelta]", "[", 
  RowBox[{"G1", ",", "G2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"f", "[", 
  RowBox[{"G1", ",", "G2", ",", "G3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"d", "[", 
  RowBox[{"G1", ",", "G2", ",", "G3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"t", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}], ",", "Q1", ",", "Q2"}], 
  "]"}]}], "Input"],

Cell[BoxData[
 SubscriptBox[
  TemplateBox[{"\[Delta]","Q1"},
   "Superscript"], "Q2"]], "Output",
 CellChangeTimes->{3.5612730167548*^9, 3.561274955169038*^9, 
  3.56127538082058*^9, 3.561283174056916*^9, 3.56130007314592*^9, 
  3.561352825410688*^9, 3.5672429937894707`*^9, 3.5696783363411694`*^9}],

Cell[BoxData[
 TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
     RowBox[{"G1", ",", "G2"}], "}"}]},
  "Superscript"]], "Output",
 CellChangeTimes->{3.5612730167548*^9, 3.561274955169038*^9, 
  3.56127538082058*^9, 3.561283174056916*^9, 3.56130007314592*^9, 
  3.561352825410688*^9, 3.5672429937894707`*^9, 3.569678336343495*^9}],

Cell[BoxData[
 TemplateBox[{"f",RowBox[{"{", 
     RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
  "Superscript"]], "Output",
 CellChangeTimes->{3.5612730167548*^9, 3.561274955169038*^9, 
  3.56127538082058*^9, 3.561283174056916*^9, 3.56130007314592*^9, 
  3.561352825410688*^9, 3.5672429937894707`*^9, 3.56967833634466*^9}],

Cell[BoxData[
 TemplateBox[{"d",RowBox[{"{", 
     RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]},
  "Superscript"]], "Output",
 CellChangeTimes->{3.5612730167548*^9, 3.561274955169038*^9, 
  3.56127538082058*^9, 3.561283174056916*^9, 3.56130007314592*^9, 
  3.561352825410688*^9, 3.5672429937894707`*^9, 3.569678336346032*^9}],

Cell[BoxData[
 SubscriptBox[
  TemplateBox[{TemplateBox[{"t", 
      RowBox[{"{", 
        RowBox[{"G1", ",", "G2", ",", "G3"}], "}"}]}, "Superscript"],"Q1"},
   "Superscript"], "Q2"]], "Output",
 CellChangeTimes->{3.5612730167548*^9, 3.561274955169038*^9, 
  3.56127538082058*^9, 3.561283174056916*^9, 3.56130007314592*^9, 
  3.561352825410688*^9, 3.5672429937894707`*^9, 3.569678336347123*^9}]
}, Open  ]],

Cell["\<\
For convenience the quark and gluon delta functions can also be accessed by \
using:\
\>", "Text",
 CellChangeTimes->{{3.561275439701844*^9, 3.561275475246173*^9}, {
   3.56127553867826*^9, 3.561275544744294*^9}, 3.561275601832761*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"delta", "[", 
  RowBox[{"Q1", ",", "Q2"}], "]"}], "\n", 
 RowBox[{"Delta", "[", 
  RowBox[{"G1", ",", "G2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.561275476839411*^9, 3.561275485226727*^9}}],

Cell[BoxData[
 SubscriptBox[
  TemplateBox[{"\[Delta]","Q1"},
   "Superscript"], "Q2"]], "Output",
 CellChangeTimes->{3.561275485621998*^9, 3.561283177399006*^9, 
  3.561300076107461*^9, 3.5613528315141973`*^9, 3.567242996120734*^9, 
  3.569678338179023*^9}],

Cell[BoxData[
 TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
     RowBox[{"G1", ",", "G2"}], "}"}]},
  "Superscript"]], "Output",
 CellChangeTimes->{3.561275485621998*^9, 3.561283177399006*^9, 
  3.561300076107461*^9, 3.5613528315141973`*^9, 3.567242996120734*^9, 
  3.569678338180813*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Greek indices", "Subsubsection",
 CellChangeTimes->{{3.559301280474209*^9, 3.55930128343808*^9}}],

Cell["\<\
Greek indices may be input by using Esc, typing the latin alphabet \
representation, and pushing Esc again, for example Esc  Delta  Esc results in \
\>", "Text",
 CellChangeTimes->{{3.559300909520711*^9, 3.5593010164258137`*^9}, {
   3.559301191762025*^9, 3.559301214053691*^9}, {3.559301366984508*^9, 
   3.559301374692091*^9}, 3.5593023304224*^9, {3.559382279352669*^9, 
   3.5593822812320957`*^9}, {3.55938458672329*^9, 3.559384598954932*^9}, {
   3.5601663861026506`*^9, 3.560166387099967*^9}, {3.560243108068232*^9, 
   3.5602431085301933`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\[CapitalDelta]"], "Input",
 CellChangeTimes->{{3.559301217377926*^9, 3.5593012207891483`*^9}}],

Cell[BoxData["\[CapitalDelta]"], "Output",
 CellChangeTimes->{3.559458673275053*^9, 3.559462995274729*^9, 
  3.559463173057403*^9, 3.559466011316896*^9, 3.55946618410042*^9, 
  3.559477081439001*^9, 3.559532787623946*^9, 3.559651117738041*^9, 
  3.559925156987096*^9, 3.560082593164133*^9, 3.560082928055799*^9, 
  3.5601656455363417`*^9, 3.560166310569499*^9, 3.560172070064457*^9, 
  3.560249255446316*^9, 3.5602517732084703`*^9, 3.5602527037098303`*^9, 
  3.560495071236274*^9, 3.560503300933223*^9, 3.561186433232541*^9, 
  3.56128317938482*^9, 3.5613528345607157`*^9, 3.56724300308887*^9, 
  3.5696783405435*^9}]
}, Open  ]],

Cell["\<\
For \[CapitalDelta] and \[Delta] it is enough to use Esc  D Esc, and Esc  d \
Esc respectively.\
\>", "Text",
 CellChangeTimes->{{3.559301300240119*^9, 3.5593013536209908`*^9}, {
  3.5593023381236563`*^9, 3.559302338688555*^9}, {3.5593024278162527`*^9, 
  3.559302433327531*^9}, {3.5593845999755087`*^9, 3.55938460211327*^9}, {
  3.559921444492169*^9, 3.559921445480229*^9}, {3.560495071946041*^9, 
  3.5604950744869556`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Subscript", "Subsubsection",
 CellChangeTimes->{{3.5593013949109983`*^9, 3.559301397285317*^9}}],

Cell[TextData[{
 "To enter subscript, for example ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Tens", "a"], TraditionalForm]]],
 " write Tens, then Ctrl + underscore (or Ctrl + minus), then a"
}], "Text",
 CellChangeTimes->{{3.5593014018906937`*^9, 3.559301457656946*^9}, {
  3.559301503450735*^9, 3.559301525964549*^9}, {3.559301591889122*^9, 
  3.55930164803493*^9}, {3.5593016785513372`*^9, 3.559301721540791*^9}, {
  3.5593846074288483`*^9, 3.5593846551230907`*^9}, {3.560243131281931*^9, 
  3.5602431410835943`*^9}, {3.560243173766152*^9, 3.560243178612151*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 SubscriptBox["Tens", "a"]], "Input",
 CellChangeTimes->{{3.5593023739699497`*^9, 3.5593023847153673`*^9}}],

Cell[BoxData[
 SubscriptBox["Tens", "a"]], "Output",
 CellChangeTimes->{3.559302444524741*^9, 3.5593716081333027`*^9, 
  3.5594586733065243`*^9, 3.559462995306526*^9, 3.559463173067254*^9, 
  3.5594660113243237`*^9, 3.5594661841370163`*^9, 3.559477081500331*^9, 
  3.5595327877226667`*^9, 3.559651120082218*^9, 3.5599214478052692`*^9, 
  3.559922241272975*^9, 3.5599251643621387`*^9, 3.56008259318956*^9, 
  3.560082928089342*^9, 3.5601656479209747`*^9, 3.5601663131804256`*^9, 
  3.560172072259883*^9, 3.560249257470482*^9, 3.5602517732358418`*^9, 
  3.560252703741115*^9, 3.560495076343377*^9, 3.560503302763226*^9, 
  3.561274949752261*^9, 3.56128319028306*^9, 3.561300084688715*^9, 
  3.561352838886324*^9, 3.5672430064752827`*^9, 3.5696783437470627`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullForm", "[", 
  SubscriptBox["Tens", "a"], "]"}]], "Input",
 CellChangeTimes->{{3.559301693114294*^9, 3.559301706899849*^9}, {
   3.55930236924229*^9, 3.559302369976823*^9}, 3.559384446712783*^9, 
   3.5594533335721807`*^9, {3.561275329630949*^9, 3.561275337001142*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   RowBox[{"Subscript", "[", 
    RowBox[{"Tens", ",", "a"}], "]"}],
   ShowSpecialCharacters->False,
   ShowStringCharacters->True,
   NumberMarks->True],
  FullForm]], "Output",
 CellChangeTimes->{3.559301707603017*^9, 3.559302445335617*^9, 
  3.559371608908965*^9, 3.559458673340066*^9, 3.5594629953731327`*^9, 
  3.55946317307613*^9, 3.559466011345622*^9, 3.5594661841706448`*^9, 
  3.5594770815965233`*^9, 3.559532787798059*^9, 3.559651122607793*^9, 
  3.559921448748571*^9, 3.559922242251712*^9, 3.55992516696021*^9, 
  3.560082593213891*^9, 3.560082928124517*^9, 3.560165648615796*^9, 
  3.560166313902419*^9, 3.560172073158749*^9, 3.56024925826385*^9, 
  3.560251773291206*^9, 3.5602527037465563`*^9, 3.5604950774196978`*^9, 
  3.560503305513713*^9, 3.561274950458755*^9, 3.5612753376152983`*^9, 
  3.561283191289789*^9, 3.561300085232161*^9, 3.561352839837142*^9, 
  3.567243007919594*^9, 3.569678345072147*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Superscript", "Subsubsection",
 CellChangeTimes->{{3.5593017592273417`*^9, 3.5593017624525948`*^9}, 
   3.559302014141902*^9}],

Cell["\<\
Unfortunately there is no keyboard shortcut for Superscript (Power formats as \
Superscript, but is not Superscript). To get started, it is advised to copy \
the color structures, or to write in the FullForm:\
\>", "Text",
 CellChangeTimes->{{3.559301769345881*^9, 3.5593019030216007`*^9}, {
   3.559302110264751*^9, 3.559302181003277*^9}, 3.55930246880497*^9, {
   3.559382322668338*^9, 3.5593823794505253`*^9}, 3.5593844539326677`*^9, {
   3.560243235314094*^9, 3.56024323714879*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Superscript", "[", 
  RowBox[{"f", ",", 
   RowBox[{"{", 
    RowBox[{"I1", ",", "I2", ",", "I3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.559301913143116*^9, 3.5593019593534517`*^9}, 
   3.559302008799097*^9}],

Cell[BoxData[
 TemplateBox[{"f",RowBox[{"{", 
     RowBox[{"I1", ",", "I2", ",", "I3"}], "}"}]},
  "Superscript"]], "Output",
 CellChangeTimes->{3.559302010744671*^9, 3.559302183141547*^9, 
  3.559371611122487*^9, 3.559382380717148*^9, 3.559458673381435*^9, 
  3.5594629954118643`*^9, 3.559463173083334*^9, 3.55946601140483*^9, 
  3.559466184199383*^9, 3.559477081711596*^9, 3.559532787853045*^9, 
  3.5596511248013687`*^9, 3.55992145264218*^9, 3.559922245118301*^9, 
  3.559925254804893*^9, 3.560082593221383*^9, 3.560082928155336*^9, 
  3.560165655121928*^9, 3.560166316131214*^9, 3.5601720753640947`*^9, 
  3.560249260129562*^9, 3.560251773334146*^9, 3.560252703756028*^9, 
  3.560495080342156*^9, 3.560503308730124*^9, 3.561186468322783*^9, 
  3.5612683723428288`*^9, 3.561274952974781*^9, 3.561283193401422*^9, 
  3.5613000869174023`*^9, 3.5613528424750843`*^9, 3.567243010784212*^9, 
  3.5696783490814342`*^9}]
}, Open  ]],

Cell["\<\
For extensive usage you may consider changing the file where Mathematica \
keyboard shortcuts are defined.\
\>", "Text",
 CellChangeTimes->{{3.559302203794136*^9, 3.559302246699607*^9}, 
   3.559384660137389*^9, {3.559474928638996*^9, 3.55947492970844*^9}, {
   3.5599252810008297`*^9, 3.559925291447362*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Common mistakes", "Section",
 CellChangeTimes->{{3.552371539411066*^9, 3.552371543146553*^9}, {
  3.552383425817107*^9, 3.5523834337242813`*^9}}],

Cell["Below is a list of mistakes you might encounter.", "Text",
 CellChangeTimes->{{3.5523715506625233`*^9, 3.552371560766169*^9}, {
   3.5524897117303667`*^9, 3.552489720721611*^9}, 3.559927438897694*^9}],

Cell[CellGroupData[{

Cell["Wrong FullForm", "Subsubsection",
 CellChangeTimes->{{3.552371597404378*^9, 3.5523716009481583`*^9}}],

Cell["\<\
In the below, it looks like q2 could be contracted, but it is not:\
\>", "Text",
 CellChangeTimes->{{3.559926346625938*^9, 3.5599263840013943`*^9}, {
  3.559926466781107*^9, 3.55992646728098*^9}, {3.559927425420794*^9, 
  3.559927436708894*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CSimplify", "[", 
  RowBox[{
   SubscriptBox[
    SuperscriptBox["\[Delta]", "Q1"], "q2"], 
   SubscriptBox[
    SuperscriptBox["\[Delta]", "q2"], "Q2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.559926251478079*^9, 3.559926333706809*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   SuperscriptBox["\[Delta]", "Q1"], "q2"], " ", 
  SubscriptBox[
   SuperscriptBox["\[Delta]", "q2"], "Q2"]}]], "Output",
 CellChangeTimes->{3.559926334428854*^9, 3.559926386446001*^9, 
  3.560082928186953*^9, 3.5601656695712147`*^9, 3.560166327270874*^9, 
  3.5601720997260237`*^9, 3.560243456157344*^9, 3.5602492898662443`*^9, 
  3.5602527041422853`*^9, 3.560495113039015*^9, 3.561186523795627*^9, 
  3.561274982542515*^9, 3.5612831961386547`*^9, 3.56130008930295*^9, 
  3.5613528454325027`*^9, 3.567243019332056*^9, 3.569678351167246*^9}]
}, Open  ]],

Cell["The reason is that Power is used instead of Superscript.", "Text",
 CellChangeTimes->{{3.559926394571595*^9, 3.559926413034717*^9}, 
   3.5599264535268793`*^9, {3.567243021633121*^9, 3.56724302462772*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullForm", "[", 
  RowBox[{
   SubscriptBox[
    SuperscriptBox["\[Delta]", "Q1"], "q2"], " ", 
   SubscriptBox[
    SuperscriptBox["\[Delta]", "q2"], "Q2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.5599264215781593`*^9, 3.559926441440282*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   RowBox[{"Times", "[", 
    RowBox[{
     RowBox[{"Subscript", "[", 
      RowBox[{
       RowBox[{"Power", "[", 
        RowBox[{"\\[Delta]", ",", "Q1"}], "]"}], ",", "q2"}], "]"}], ",", 
     RowBox[{"Subscript", "[", 
      RowBox[{
       RowBox[{"Power", "[", 
        RowBox[{"\\[Delta]", ",", "q2"}], "]"}], ",", "Q2"}], "]"}]}], "]"}],
   ShowSpecialCharacters->False,
   ShowStringCharacters->True,
   NumberMarks->True],
  FullForm]], "Output",
 CellChangeTimes->{3.55992644209832*^9, 3.5600829282199574`*^9, 
  3.5601656772265997`*^9, 3.560166328509941*^9, 3.560172100994876*^9, 
  3.560243458629388*^9, 3.560249291307778*^9, 3.5602527041495647`*^9, 
  3.560495114219864*^9, 3.561186527359249*^9, 3.561274985428115*^9, 
  3.561283197392519*^9, 3.5613000903313026`*^9, 3.5613528471090727`*^9, 
  3.567243026226665*^9, 3.569678352424446*^9}]
}, Open  ]],

Cell[TextData[{
 "Below, I ",
 Cell[BoxData[
  TemplateBox[{"f",RowBox[{"{", 
      RowBox[{"A", ",", "A", ",", "B"}], "}"}]},
   "Superscript"]], "Input",
  CellChangeTimes->{{3.552371610377417*^9, 3.5523716274353523`*^9}, {
   3.559378251182982*^9, 3.5593782818778067`*^9}}],
 " should be 0, but it is not:"
}], "Text",
 CellChangeTimes->{{3.5599265386938343`*^9, 3.5599265868360767`*^9}, {
  3.56130009208322*^9, 3.561300093315485*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CSimplify", "[", 
  TemplateBox[{"If",RowBox[{"{", 
      RowBox[{"A", ",", "A", ",", "B"}], "}"}]},
   "Superscript"], "]"}]], "Input",
 CellChangeTimes->{{3.552371610377417*^9, 3.5523716274353523`*^9}, {
  3.559378251182982*^9, 3.5593782818778067`*^9}}],

Cell[BoxData[
 TemplateBox[{"If",RowBox[{"{", 
     RowBox[{"A", ",", "A", ",", "B"}], "}"}]},
  "Superscript"]], "Output",
 CellChangeTimes->{3.559378282613446*^9, 3.5593825509473877`*^9, 
  3.559383714388809*^9, 3.55945867342665*^9, 3.559462995452976*^9, 
  3.5594631731204967`*^9, 3.5594660114608803`*^9, 3.559466184206815*^9, 
  3.5594749380769653`*^9, 3.559477081771071*^9, 3.5594784548134212`*^9, 
  3.5595327879099407`*^9, 3.5596511371985703`*^9, 3.559921458851956*^9, 
  3.5599222477271338`*^9, 3.5599253005581303`*^9, 3.5600829282591047`*^9, 
  3.560165679464292*^9, 3.5601663304561253`*^9, 3.560172108044963*^9, 
  3.5602434628205643`*^9, 3.56024930198063*^9, 3.560252704156982*^9, 
  3.560495116191269*^9, 3.561186538344091*^9, 3.561274988562406*^9, 
  3.561283213248314*^9, 3.561300094312833*^9, 3.561352848814204*^9, 
  3.567243035330792*^9, 3.569678354989188*^9}]
}, Open  ]],

Cell[" Why? FullForm reveals than answer:", "Text",
 CellChangeTimes->{{3.552371661807481*^9, 3.552371704942778*^9}, 
   3.5523727640836277`*^9, 3.5523729383706207`*^9, {3.559378288381274*^9, 
   3.559378289345394*^9}, {3.559651138187682*^9, 3.5596511407291718`*^9}, {
   3.559922248665349*^9, 3.559922249869215*^9}, {3.559926503119318*^9, 
   3.559926519705525*^9}, 3.559926595220151*^9, {3.561274989379292*^9, 
   3.561274990230863*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullForm", "[", 
  TemplateBox[{"If",RowBox[{"{", 
      RowBox[{"A", ",", "A", ",", "B"}], "}"}]},
   "Superscript"], "]"}]], "Input",
 CellChangeTimes->{{3.552371740141316*^9, 3.552371751826511*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   RowBox[{"Superscript", "[", 
    RowBox[{"If", ",", 
     RowBox[{"List", "[", 
      RowBox[{"A", ",", "A", ",", "B"}], "]"}]}], "]"}],
   ShowSpecialCharacters->False,
   ShowStringCharacters->True,
   NumberMarks->True],
  FullForm]], "Output",
 CellChangeTimes->{3.5523717872760973`*^9, 3.5525612206283293`*^9, 
  3.559378201315877*^9, 3.559382560444359*^9, 3.559383716489937*^9, 
  3.559458673465911*^9, 3.559462995491468*^9, 3.559463173128124*^9, 
  3.559466011506349*^9, 3.559466184217307*^9, 3.559474942067195*^9, 
  3.559477081809836*^9, 3.5594784560357227`*^9, 3.559532787967739*^9, 
  3.559651146765854*^9, 3.559921461477487*^9, 3.5599222518068733`*^9, 
  3.55992530853852*^9, 3.5600829282867107`*^9, 3.560165681225212*^9, 
  3.560166331801668*^9, 3.560172109409751*^9, 3.5602434642146873`*^9, 
  3.560249311984693*^9, 3.56025270416667*^9, 3.5604951176282797`*^9, 
  3.5611865417624598`*^9, 3.561274991648953*^9, 3.561283216541521*^9, 
  3.561300095504457*^9, 3.561352850153264*^9, 3.567243039793435*^9, 
  3.5696783573167953`*^9}]
}, Open  ]],

Cell["We should have  ", "Text",
 CellChangeTimes->{{3.552371797344851*^9, 3.5523718001450243`*^9}, {
  3.552372420008527*^9, 3.552372426740325*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"CSimplify", "[", 
   RowBox[{"I", " ", 
    RowBox[{"Superscript", "[", 
     RowBox[{"f", ",", 
      RowBox[{"List", "[", 
       RowBox[{"A", ",", "A", ",", "B"}], "]"}]}], "]"}]}], "]"}],
  ShowSpecialCharacters->False,
  ShowStringCharacters->True,
  NumberMarks->True]], "Input",
 CellChangeTimes->{{3.552371808637389*^9, 3.552371812848494*^9}, {
  3.559378225849875*^9, 3.559378233766499*^9}, {3.5612751651420727`*^9, 
  3.561275171975209*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5523718135465813`*^9, 3.552372464607361*^9, 3.552561220637999*^9, {
   3.55937821282314*^9, 3.559378234250186*^9}, 3.559378300444786*^9, 
   3.5593825627146072`*^9, 3.5593837180052967`*^9, 3.559458673496889*^9, 
   3.559462995528838*^9, 3.55946317316154*^9, 3.5594660115711203`*^9, 
   3.559466184251099*^9, 3.5594749445947104`*^9, 3.559477081857094*^9, 
   3.559478457050016*^9, 3.5595327880256767`*^9, 3.559651148583981*^9, 
   3.559921470448298*^9, 3.559922254078294*^9, 3.5599253135909567`*^9, 
   3.5599266028557587`*^9, 3.560082928319125*^9, 3.5601656828171177`*^9, 
   3.560166333247814*^9, 3.5601721109757032`*^9, 3.560243465850775*^9, 
   3.560249313337134*^9, 3.5602527042104063`*^9, 3.5604951190016737`*^9, 
   3.561186543939109*^9, 3.561274995433915*^9, 3.561275172675611*^9, 
   3.561283218800461*^9, 3.5613000967804327`*^9, 3.561352851466873*^9, 
   3.567243044460281*^9, 3.5696783589820147`*^9}]
}, Open  ]],

Cell["For spotting this, the function WhatIsWrong might be useful:", "Text",
 CellChangeTimes->{{3.559382605822556*^9, 3.5593826216978188`*^9}, {
   3.559922256711577*^9, 3.5599222576597233`*^9}, 3.560082953260016*^9, {
   3.561186552606526*^9, 3.561186553321653*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WhatIsWrong", "[", 
  SubscriptBox[
   SuperscriptBox["\[Delta]", "Q1"], "Q2"], "]"}]], "Input",
 CellChangeTimes->{{3.559926622618215*^9, 3.559926630368032*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"WhatIsWrongTerm", "::", "indices"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The index \[NoBreak]\\!\\(Q1\\)\[NoBreak] in \[NoBreak]\\!\
\\(\\(\\*TemplateBox[List[\\\"\\\\[Delta]\\\", \\\"Q1\\\"], \\\"Superscript\\\
\", Rule[SyntaxForm, SuperscriptBox]]\\)\\_Q2\\)\[NoBreak] should sit inside \
Superscript, not Power.\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.559927180556366*^9, 3.559927297379676*^9, 
  3.5599273277723103`*^9, 3.559927488407639*^9, 3.560082928393303*^9, 
  3.560165684122794*^9, 3.560165939469616*^9, 3.560165972280591*^9, 
  3.5601661112706347`*^9, 3.560166334581595*^9, 3.56017211218976*^9, 
  3.560243467676958*^9, 3.560249314538897*^9, 3.5602527042629757`*^9, 
  3.560495120273592*^9, 3.561186557982135*^9, 3.561274997665306*^9, 
  3.5612832392016373`*^9, 3.561300097880814*^9, 3.561352852872696*^9, 
  3.5672430464168787`*^9, 3.569678360476161*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WhatIsWrong", "[", 
  TemplateBox[{"If",RowBox[{"{", 
      RowBox[{"A", ",", "A", ",", "B"}], "}"}]},
   "Superscript"], "]"}]], "Input",
 CellChangeTimes->{{3.559382623439371*^9, 3.5593826339224443`*^9}, {
   3.559382980754899*^9, 3.559382986468461*^9}, 3.5593833340208483`*^9, 
   3.559474974732523*^9, {3.559927509487814*^9, 3.559927514922667*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"WhatIsWrongTerm", "::", "term"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Encountered \[NoBreak]\\!\\(\\*TemplateBox[List[\\\"\\\\\\\
\"(If)\\\\\\\"\\\", RowBox[List[\\\"{\\\", RowBox[List[\\\"A\\\", \\\",\\\", \
\\\"A\\\", \\\",\\\", \\\"B\\\"]], \\\"}\\\"]]], \\\"Superscript\\\", \
Rule[SyntaxForm, SuperscriptBox]]\\)\[NoBreak], did you mean \[NoBreak]\\!\\(\
\\*TemplateBox[List[RowBox[List[\\\"\\\\\\\"I*\\\\\\\"\\\", \\\" \\\", \
\\\"f\\\"]], RowBox[List[\\\"{\\\", RowBox[List[\\\"A\\\", \\\",\\\", \\\"A\\\
\", \\\",\\\", \\\"B\\\"]], \\\"}\\\"]]], \\\"Superscript\\\", \
Rule[SyntaxForm, SuperscriptBox]]\\)\[NoBreak]?\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.559383379106874*^9, 3.5593837194798603`*^9, 3.559458673573584*^9, 
   3.559462995588113*^9, 3.559463173224658*^9, 3.5594660119266233`*^9, 
   3.559466184550365*^9, {3.559474956788308*^9, 3.559474975113511*^9}, 
   3.559477081896455*^9, 3.559478458262535*^9, 3.5595327880746193`*^9, 
   3.559651155912822*^9, 3.559921529130103*^9, 3.559922258840672*^9, 
   3.559925316210719*^9, 3.559926605744865*^9, {3.5599274641735077`*^9, 
   3.5599275155608892`*^9}, 3.5600829284442177`*^9, 3.560165685793388*^9, 
   3.560166340656576*^9, 3.560172113678705*^9, 3.560243470613888*^9, 
   3.5602493152910748`*^9, 3.5602527043199663`*^9, 3.5604951216317263`*^9, 
   3.561186562237588*^9, 3.561275002245974*^9, 3.5612832400300713`*^9, 
   3.561300098610037*^9, 3.561352854162712*^9, 3.567243050856501*^9, 
   3.5696783612866793`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WhatIsWrong", "[", 
  TemplateBox[{"\[Delta]",RowBox[{"{", 
      RowBox[{"A", ",", "A"}], "}"}]},
   "Superscript"], "]"}]], "Input",
 CellChangeTimes->{{3.559382688932795*^9, 3.559382761385376*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"WhatIsWrongTerm", "::", "indices2"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The form of \
\[NoBreak]\\!\\(\\*TemplateBox[List[\\\"\\\\[Delta]\\\", \
RowBox[List[\\\"{\\\", RowBox[List[\\\"A\\\", \\\",\\\", \\\"A\\\"]], \\\"}\\\
\"]]], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]]\\)\[NoBreak] \
should be \[NoBreak]\\!\\(\\(\\*TemplateBox[List[\\\"\\\\[Delta]\\\", \\\"A\\\
\"], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]]\\)\\_A\\)\
\[NoBreak] or \[NoBreak]\\!\\(\\*TemplateBox[List[\\\"\\\\[CapitalDelta]\\\", \
RowBox[List[\\\"{\\\", RowBox[List[\\\"A\\\", \\\",\\\", \\\"A\\\"]], \\\"}\\\
\"]]], \\\"Superscript\\\", Rule[SyntaxForm, SuperscriptBox]]\\)\[NoBreak].\"\
\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.559383639117365*^9, 3.55938368525243*^9}, 
   3.559383722027397*^9, 3.559458673643052*^9, 3.559462995659617*^9, 
   3.55946317328189*^9, 3.559466011980234*^9, 3.559466184590806*^9, {
   3.5594749675620947`*^9, 3.55947497830548*^9}, 3.55947708194588*^9, 
   3.559478461567874*^9, 3.559532788133204*^9, 3.5596511569593077`*^9, 
   3.559921532486528*^9, 3.559922259758786*^9, 3.559925327221693*^9, 
   3.559926607560081*^9, 3.559927159621499*^9, 3.559927489776602*^9, 
   3.560082928499682*^9, 3.560165687294622*^9, 3.560166342182385*^9, 
   3.5601721186024303`*^9, 3.560243471554607*^9, 3.56024931600408*^9, 
   3.560252704382413*^9, 3.560495122797241*^9, 3.561186565978324*^9, 
   3.5612832407811604`*^9, 3.561300099279307*^9, 3.561352854881791*^9, 
   3.567243057578274*^9, 3.56967836196037*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Repeated dummy index ", "Subsubsection",
 CellChangeTimes->{{3.55237184335086*^9, 3.552371848764925*^9}}],

Cell["\<\
If an index appears more than twice the result is not defined and will depend \
on the computation order:\
\>", "Text",
 CellChangeTimes->{{3.5523719267383738`*^9, 3.552371956908998*^9}, {
   3.552372949394059*^9, 3.5523729566098337`*^9}, {3.552382964046907*^9, 
   3.552382970339724*^9}, 3.552386627714123*^9, {3.552489932931031*^9, 
   3.552489946662717*^9}, 3.560082958828614*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CSimplify", "[", 
  RowBox[{"I", 
   TemplateBox[{"f",RowBox[{"{", 
       RowBox[{"G1", ",", "G2", ",", "g1"}], "}"}]},
    "Superscript"], "I", 
   TemplateBox[{"f",RowBox[{"{", 
       RowBox[{"g1", ",", "G3", ",", "G4"}], "}"}]},
    "Superscript"], 
   RowBox[{"Conjugate", "[", 
    RowBox[{"I", 
     TemplateBox[{"f",RowBox[{"{", 
         RowBox[{"G1", ",", "G2", ",", "g1"}], "}"}]},
      "Superscript"], "I", 
     TemplateBox[{"f",RowBox[{"{", 
         RowBox[{"g1", ",", "G3", ",", "G4"}], "}"}]},
      "Superscript"]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.552371912064699*^9, {3.559475000212873*^9, 3.559475005819983*^9}}],

Cell[BoxData[
 RowBox[{"4", " ", 
  SuperscriptBox["Nc", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
  SuperscriptBox["TR", "2"]}]], "Output",
 CellChangeTimes->{
  3.5523719137502623`*^9, 3.552372497564612*^9, 3.5525612207122793`*^9, 
   3.559378325265987*^9, 3.559458673910574*^9, 3.5594629957048283`*^9, 
   3.559463173330122*^9, 3.559466012024835*^9, 3.559466184629715*^9, 
   3.5594750064834127`*^9, 3.559477081994256*^9, 3.559478469675069*^9, 
   3.5595327881844893`*^9, 3.559651165465961*^9, 3.559921542057358*^9, 
   3.5599222628411818`*^9, {3.559925336368333*^9, 3.559925351841367*^9}, 
   3.560082928542626*^9, 3.5601661553206453`*^9, 3.560166344401688*^9, 
   3.5601721205074673`*^9, 3.560243489521606*^9, 3.560249317579874*^9, 
   3.56025270442391*^9, 3.560495124919951*^9, 3.5611865843053837`*^9, 
   3.561275008130692*^9, 3.561283245485718*^9, 3.561300100846883*^9, 
   3.561352856751196*^9, 3.5672430693529663`*^9, 3.569678364275497*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CSimplify", "[", 
  RowBox[{"I", 
   TemplateBox[{"f",RowBox[{"{", 
       RowBox[{"G1", ",", "G2", ",", "g1"}], "}"}]},
    "Superscript"], "I", 
   TemplateBox[{"f",RowBox[{"{", 
       RowBox[{"g1", ",", "G3", ",", "G4"}], "}"}]},
    "Superscript"], 
   RowBox[{"Conjugate", "[", 
    RowBox[{"I", 
     TemplateBox[{"f",RowBox[{"{", 
         RowBox[{"G1", ",", "G2", ",", "g2"}], "}"}]},
      "Superscript"], "I", 
     TemplateBox[{"f",RowBox[{"{", 
         RowBox[{"g2", ",", "G3", ",", "G4"}], "}"}]},
      "Superscript"]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.559475025042356*^9, 3.559475034114683*^9}}],

Cell[BoxData[
 RowBox[{"4", " ", 
  SuperscriptBox["Nc", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["Nc", "2"]}], ")"}], " ", 
  SuperscriptBox["TR", "2"]}]], "Output",
 CellChangeTimes->{{3.5523718888574533`*^9, 3.552371915739135*^9}, 
   3.552372498987205*^9, 3.552561220735379*^9, 3.5593783265510263`*^9, 
   3.5594586739962273`*^9, 3.55946299575066*^9, 3.559463173372408*^9, 
   3.5594660120704107`*^9, 3.55946618466706*^9, {3.559475012006877*^9, 
   3.559475035066202*^9}, 3.559477082047412*^9, 3.559478471093721*^9, 
   3.5595327882451887`*^9, 3.5596511672099447`*^9, 3.559921543163663*^9, 
   3.559922273473525*^9, {3.559925337666449*^9, 3.559925349588629*^9}, 
   3.560082928947556*^9, 3.5601661562254257`*^9, 3.560166345088374*^9, 
   3.560172121272751*^9, 3.56024349029615*^9, 3.560249318335471*^9, 
   3.560252704468068*^9, 3.5604951338983994`*^9, 3.561186585588434*^9, 
   3.5612750092322483`*^9, 3.561283246323867*^9, 3.5613001016486883`*^9, 
   3.561352857697092*^9, 3.567243070482057*^9, 3.569678365906685*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Forgotten underscores in tensors", "Subsubsection",
 CellChangeTimes->{{3.552371993428636*^9, 3.552372000200683*^9}, 
   3.5523729689458227`*^9}],

Cell["\<\
\[LineSeparator]If the pattern matching underscores are forgotten, a tensor \
can only be used with the indices with which it was defined.\
\>", "Text",
 CellChangeTimes->{{3.559378385640769*^9, 3.559378418409132*^9}, {
   3.559384666601389*^9, 3.559384669257391*^9}, {3.559927803876217*^9, 
   3.559927815309801*^9}, 3.560243496308585*^9, 3.561186603636071*^9}],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   StyleBox["MyVec1", "Input"], 
   RowBox[{"{", 
    RowBox[{"G1", ",", "G2", ",", "G3", ",", "G4"}], "}"}]], ":=", 
  FractionBox[
   RowBox[{
    TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
        RowBox[{"G1", ",", "G2"}], "}"}]},
     "Superscript"], " ", 
    TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
        RowBox[{"G3", ",", "G4"}], "}"}]},
     "Superscript"]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["Nc", "2"]}]]}]], "Input",
 CellChangeTimes->{{3.5523720113644876`*^9, 3.552372044712803*^9}, 
   3.5593837966950293`*^9, {3.559651202682754*^9, 3.559651203485606*^9}, {
   3.56118668874921*^9, 3.5611866902821703`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 SubscriptBox[
  StyleBox["MyVec1", "Input"], 
  RowBox[{"{", 
   RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]]], "Input",
 CellChangeTimes->{3.56118671867023*^9}],

Cell[BoxData[
 SubscriptBox["MyVec1", 
  RowBox[{"{", 
   RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]]], "Output",
 CellChangeTimes->{3.561186719162562*^9, 3.561275014134612*^9, 
  3.56128324974895*^9, 3.561300104178894*^9, 3.561352860924629*^9, 
  3.567243082697352*^9, 3.569678368888286*^9}]
}, Open  ]],

Cell["\<\
By using underscore we get pattern matching and can use any indices.\
\>", "Text",
 CellChangeTimes->{{3.559378439521524*^9, 3.5593784657747173`*^9}, 
   3.5600829695711327`*^9}],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   StyleBox["MyVec2", "Input"], 
   RowBox[{"{", 
    RowBox[{"G1_", ",", "G2_", ",", "G3_", ",", "G4_"}], "}"}]], ":=", 
  FractionBox[
   RowBox[{
    TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
        RowBox[{"G1", ",", "G2"}], "}"}]},
     "Superscript"], " ", 
    TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
        RowBox[{"G3", ",", "G4"}], "}"}]},
     "Superscript"]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["Nc", "2"]}]]}]], "Input",
 CellChangeTimes->{{3.5593784783568077`*^9, 3.55937848267598*^9}, 
   3.559383805006987*^9, 3.559651209004983*^9, {3.56118669456383*^9, 
   3.561186697154415*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 SubscriptBox[
  StyleBox["MyVec2", "Input"], 
  RowBox[{"{", 
   RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]]], "Input",
 CellChangeTimes->{3.5593838060294933`*^9, 3.559925410195538*^9, 
  3.561186731871533*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}]},
    "Superscript"], " ", 
   TemplateBox[{"\[CapitalDelta]",RowBox[{"{", 
       RowBox[{"c", ",", "d"}], "}"}]},
    "Superscript"]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["Nc", "2"]}]]], "Output",
 CellChangeTimes->{
  3.559378489160995*^9, 3.559383810843439*^9, 3.55945867404951*^9, 
   3.559462995847184*^9, 3.5594631734082413`*^9, 3.559466012291956*^9, 
   3.55946618472404*^9, 3.5594750506798573`*^9, 3.559477082447008*^9, 
   3.559478488427814*^9, 3.559532788736286*^9, {3.5596511947613983`*^9, 
   3.559651215505311*^9}, 3.5599215803224173`*^9, 3.5599222801156273`*^9, 
   3.5599254165838633`*^9, 3.560082929107288*^9, 3.560166168932671*^9, 
   3.560166350220187*^9, 3.560172127581664*^9, 3.5602435049628553`*^9, 
   3.560249326906187*^9, 3.560252704527762*^9, 3.560495141249236*^9, 
   3.561186613765649*^9, 3.561186732559002*^9, 3.561275017432871*^9, 
   3.561283253518712*^9, 3.561300106133367*^9, 3.561352863586822*^9, 
   3.567243086785186*^9, 3.56967837246201*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1168, 735},
WindowMargins->{{Automatic, -9}, {Automatic, 2}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->""},
ShowSelection->True,
SpellingDictionaries->{"CorrectWords"->{
 "gluons", "Gluons", "partons", "Superscript", "fd", "fs", "ds", "gg", "qbar",
   "Containsfd", "Containso", "Containst", "Ng", "os", "ot", "ind", "Ind"}},
Magnification->1.25,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3569681923-6013797"->{
  Cell[134847, 2985, 1750, 24, 245, "Print",
   CellTags->"Info3569681923-6013797"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3569681923-6013797", 177906, 4058}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 305, 4, 108, "Title"],
Cell[887, 28, 289, 6, 35, "Text"],
Cell[1179, 36, 868, 15, 81, "Text"],
Cell[CellGroupData[{
Cell[2072, 55, 104, 1, 90, "Section"],
Cell[2179, 58, 222, 4, 35, "Text"],
Cell[2404, 64, 171, 3, 36, "Input"],
Cell[2578, 69, 416, 7, 57, "Text"],
Cell[CellGroupData[{
Cell[3019, 80, 887, 14, 36, "Input"],
Cell[CellGroupData[{
Cell[3931, 98, 997, 18, 28, "Print"],
Cell[4931, 118, 665, 9, 28, "Print"],
Cell[5599, 129, 713, 10, 28, "Print"],
Cell[6315, 141, 733, 10, 28, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7109, 158, 104, 1, 90, "Section"],
Cell[7216, 161, 238, 3, 35, "Text"],
Cell[CellGroupData[{
Cell[7479, 168, 225, 3, 33, "Subsubsection"],
Cell[CellGroupData[{
Cell[7729, 175, 358, 7, 38, "Input"],
Cell[8090, 184, 1513, 24, 38, "Output"]
}, Open  ]],
Cell[9618, 211, 2471, 55, 117, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12126, 271, 175, 2, 33, "Subsubsection"],
Cell[CellGroupData[{
Cell[12326, 277, 341, 6, 38, "Input"],
Cell[12670, 285, 1439, 22, 38, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14158, 313, 314, 5, 33, "Subsubsection"],
Cell[14475, 320, 135, 1, 35, "Text"],
Cell[CellGroupData[{
Cell[14635, 325, 272, 6, 38, "Input"],
Cell[14910, 333, 673, 14, 40, "Output"]
}, Open  ]],
Cell[15598, 350, 379, 9, 35, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16014, 364, 132, 1, 33, "Subsubsection"],
Cell[16149, 367, 416, 7, 35, "Text"],
Cell[CellGroupData[{
Cell[16590, 378, 406, 8, 38, "Input"],
Cell[16999, 388, 1406, 23, 40, "Output"]
}, Open  ]],
Cell[18420, 414, 1355, 32, 38, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19812, 451, 133, 1, 33, "Subsubsection"],
Cell[19948, 454, 601, 12, 36, "Text"],
Cell[CellGroupData[{
Cell[20574, 470, 241, 5, 38, "Input"],
Cell[20818, 477, 1323, 20, 38, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22190, 503, 887, 19, 34, "Subsubsection"],
Cell[23080, 524, 635, 14, 36, "Text"],
Cell[CellGroupData[{
Cell[23740, 542, 482, 11, 63, "Input"],
Cell[24225, 555, 840, 20, 60, "Output"],
Cell[25068, 577, 740, 17, 58, "Output"]
}, Open  ]],
Cell[25823, 597, 6238, 92, 58, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32098, 694, 98, 1, 33, "Subsubsection"],
Cell[32199, 697, 262, 5, 35, "Text"],
Cell[CellGroupData[{
Cell[32486, 706, 584, 14, 129, "Input"],
Cell[33073, 722, 354, 7, 38, "Output"],
Cell[33430, 731, 384, 7, 38, "Output"],
Cell[33817, 740, 381, 7, 38, "Output"],
Cell[34201, 749, 383, 7, 38, "Output"],
Cell[34587, 758, 451, 9, 40, "Output"]
}, Open  ]],
Cell[35053, 770, 200, 5, 36, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35302, 781, 184, 2, 90, "Section"],
Cell[35489, 785, 1673, 33, 104, "Text"],
Cell[CellGroupData[{
Cell[37187, 822, 156, 2, 47, "Subsection"],
Cell[37346, 826, 671, 12, 81, "Text"],
Cell[CellGroupData[{
Cell[38042, 842, 888, 23, 40, "Input"],
Cell[38933, 867, 1114, 28, 40, "Output"]
}, Open  ]],
Cell[40062, 898, 125, 1, 35, "Text"],
Cell[40190, 901, 739, 12, 79, "Text"],
Cell[CellGroupData[{
Cell[40954, 917, 265, 6, 36, "Input"],
Cell[41222, 925, 1681, 36, 60, "Output"]
}, Open  ]],
Cell[42918, 964, 224, 5, 35, "Text"],
Cell[CellGroupData[{
Cell[43167, 973, 320, 4, 33, "Subsubsection"],
Cell[43490, 979, 489, 8, 57, "Text"],
Cell[CellGroupData[{
Cell[44004, 991, 603, 14, 42, "Input"],
Cell[44610, 1007, 718, 15, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45365, 1027, 416, 10, 42, "Input"],
Cell[45784, 1039, 681, 15, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46502, 1059, 512, 11, 42, "Input"],
Cell[47017, 1072, 1356, 22, 38, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48410, 1099, 495, 12, 42, "Input"],
Cell[48908, 1113, 1082, 18, 38, "Output"]
}, Open  ]],
Cell[50005, 1134, 1160, 21, 80, "Text"],
Cell[CellGroupData[{
Cell[51190, 1159, 514, 12, 42, "Input"],
Cell[51707, 1173, 1285, 22, 38, "Output"]
}, Open  ]],
Cell[53007, 1198, 366, 8, 59, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53410, 1211, 224, 3, 33, "Subsubsection"],
Cell[53637, 1216, 310, 5, 35, "Text"],
Cell[CellGroupData[{
Cell[53972, 1225, 508, 13, 38, "Input"],
Cell[54483, 1240, 1574, 27, 60, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56106, 1273, 397, 5, 33, "Subsubsection"],
Cell[56506, 1280, 395, 7, 36, "Text"],
Cell[CellGroupData[{
Cell[56926, 1291, 900, 23, 64, "Input"],
Cell[57829, 1316, 1343, 22, 40, "Output"],
Cell[59175, 1340, 1276, 20, 38, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60500, 1366, 108, 1, 33, "Subsubsection"],
Cell[60611, 1369, 181, 4, 35, "Text"],
Cell[CellGroupData[{
Cell[60817, 1377, 417, 10, 40, "Input"],
Cell[61237, 1389, 897, 22, 61, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62183, 1417, 501, 7, 33, "Subsubsection"],
Cell[62687, 1426, 664, 11, 57, "Text"],
Cell[CellGroupData[{
Cell[63376, 1441, 665, 13, 40, "Input"],
Cell[64044, 1456, 1716, 32, 61, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65809, 1494, 178, 2, 33, "Subsubsection"],
Cell[65990, 1498, 370, 7, 35, "Text"],
Cell[CellGroupData[{
Cell[66385, 1509, 766, 17, 98, "Input"],
Cell[67154, 1528, 1307, 20, 38, "Output"],
Cell[68464, 1550, 1404, 22, 40, "Output"],
Cell[69871, 1574, 1334, 20, 38, "Output"]
}, Open  ]],
Cell[71220, 1597, 527, 15, 36, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71784, 1617, 88, 1, 33, "Subsubsection"],
Cell[71875, 1620, 166, 3, 35, "Text"],
Cell[CellGroupData[{
Cell[72066, 1627, 422, 11, 42, "Input"],
Cell[72491, 1640, 598, 13, 40, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73138, 1659, 151, 2, 33, "Subsubsection"],
Cell[73292, 1663, 999, 21, 58, "Text"],
Cell[CellGroupData[{
Cell[74316, 1688, 918, 20, 67, "Input"],
Cell[75237, 1710, 1511, 25, 38, "Output"],
Cell[76751, 1737, 1282, 18, 36, "Output"]
}, Open  ]],
Cell[78048, 1758, 1125, 24, 36, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79234, 1789, 100, 1, 90, "Section"],
Cell[79337, 1792, 631, 10, 59, "Text"],
Cell[79971, 1804, 2859, 73, 121, "Input"],
Cell[82833, 1879, 850, 13, 82, "Text"],
Cell[83686, 1894, 298, 6, 35, "Text"],
Cell[CellGroupData[{
Cell[84009, 1904, 401, 11, 62, "Input"],
Cell[84413, 1917, 1676, 29, 40, "Output"],
Cell[86092, 1948, 1677, 29, 40, "Output"]
}, Open  ]],
Cell[87784, 1980, 339, 6, 35, "Text"],
Cell[CellGroupData[{
Cell[88148, 1990, 668, 17, 38, "Input"],
Cell[88819, 2009, 1580, 26, 40, "Output"]
}, Open  ]],
Cell[90414, 2038, 270, 6, 35, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90721, 2049, 228, 3, 90, "Section"],
Cell[90952, 2054, 1093, 20, 38, "Text"],
Cell[CellGroupData[{
Cell[92070, 2078, 291, 4, 33, "Subsubsection"],
Cell[92364, 2084, 228, 3, 35, "Text"],
Cell[CellGroupData[{
Cell[92617, 2091, 672, 13, 60, "Input"],
Cell[93292, 2106, 1501, 22, 36, "Output"],
Cell[94796, 2130, 1663, 28, 40, "Output"]
}, Open  ]],
Cell[96474, 2161, 368, 7, 35, "Text"],
Cell[96845, 2170, 205, 2, 35, "Text"],
Cell[97053, 2174, 406, 9, 36, "Input"],
Cell[97462, 2185, 233, 4, 35, "Text"],
Cell[CellGroupData[{
Cell[97720, 2193, 204, 3, 36, "Input"],
Cell[97927, 2198, 2106, 46, 60, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[100082, 2250, 96, 1, 33, "Subsubsection"],
Cell[100181, 2253, 249, 3, 35, "Text"],
Cell[CellGroupData[{
Cell[100455, 2260, 132, 2, 36, "Input"],
Cell[100590, 2264, 1395, 43, 68, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[102034, 2313, 199, 3, 33, "Subsubsection"],
Cell[102236, 2318, 364, 6, 35, "Text"],
Cell[CellGroupData[{
Cell[102625, 2328, 614, 11, 60, "Input"],
Cell[103242, 2341, 3005, 66, 149, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[106296, 2413, 217, 3, 33, "Subsubsection"],
Cell[106516, 2418, 2005, 30, 209, "Text"],
Cell[CellGroupData[{
Cell[108546, 2452, 191, 4, 36, "Input"],
Cell[CellGroupData[{
Cell[108762, 2460, 1836, 25, 213, "Print"],
Cell[110601, 2487, 1371, 19, 28, "Print"],
Cell[111975, 2508, 1357, 19, 28, "Print"],
Cell[113335, 2529, 2712, 62, 123, "Print"],
Cell[116050, 2593, 1364, 19, 28, "Print"],
Cell[117417, 2614, 1365, 19, 28, "Print"],
Cell[118785, 2635, 2785, 65, 142, "Print"],
Cell[121573, 2702, 1636, 27, 28, "Print"],
Cell[123212, 2731, 1636, 27, 28, "Print"],
Cell[124851, 2760, 1635, 27, 28, "Print"],
Cell[126489, 2789, 1636, 27, 28, "Print"]
}, Open  ]],
Cell[128140, 2819, 1862, 41, 60, "Output"]
}, Open  ]],
Cell[130017, 2863, 989, 17, 79, "Text"],
Cell[131009, 2882, 297, 5, 57, "Text"],
Cell[CellGroupData[{
Cell[131331, 2891, 506, 8, 36, "Input"],
Cell[131840, 2901, 2476, 67, 105, "Output"]
}, Open  ]],
Cell[134331, 2971, 371, 6, 57, "Text"],
Cell[CellGroupData[{
Cell[134727, 2981, 117, 2, 36, "Input"],
Cell[134847, 2985, 1750, 24, 245, "Print",
 CellTags->"Info3569681923-6013797"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[136658, 3016, 152, 2, 90, "Section"],
Cell[136813, 3020, 543, 9, 35, "Text"],
Cell[CellGroupData[{
Cell[137381, 3033, 173, 2, 47, "Subsection"],
Cell[CellGroupData[{
Cell[137579, 3039, 300, 7, 42, "Input"],
Cell[137882, 3048, 517, 14, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138436, 3067, 283, 6, 42, "Input"],
Cell[138722, 3075, 1130, 22, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139889, 3102, 306, 7, 42, "Input"],
Cell[140198, 3111, 1266, 27, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141501, 3143, 278, 6, 42, "Input"],
Cell[141782, 3151, 1159, 23, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142978, 3179, 278, 6, 42, "Input"],
Cell[143259, 3187, 1166, 23, 54, "Output"]
}, Open  ]],
Cell[144440, 3213, 294, 5, 36, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144771, 3223, 95, 1, 47, "Subsection"],
Cell[CellGroupData[{
Cell[144891, 3228, 114, 1, 33, "Subsubsection"],
Cell[145008, 3231, 270, 3, 35, "Text"],
Cell[CellGroupData[{
Cell[145303, 3238, 519, 13, 129, "Input"],
Cell[145825, 3253, 300, 6, 38, "Output"],
Cell[146128, 3261, 328, 6, 38, "Output"],
Cell[146459, 3269, 324, 6, 38, "Output"],
Cell[146786, 3277, 325, 6, 38, "Output"],
Cell[147114, 3285, 395, 8, 40, "Output"]
}, Open  ]],
Cell[147524, 3296, 245, 5, 35, "Text"],
Cell[CellGroupData[{
Cell[147794, 3305, 218, 5, 60, "Input"],
Cell[148015, 3312, 258, 6, 38, "Output"],
Cell[148276, 3320, 288, 6, 38, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[148613, 3332, 103, 1, 33, "Subsubsection"],
Cell[148719, 3335, 560, 9, 57, "Text"],
Cell[CellGroupData[{
Cell[149304, 3348, 109, 1, 36, "Input"],
Cell[149416, 3351, 617, 9, 36, "Output"]
}, Open  ]],
Cell[150048, 3363, 436, 8, 36, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150521, 3376, 102, 1, 33, "Subsubsection"],
Cell[150626, 3379, 568, 11, 35, "Text"],
Cell[CellGroupData[{
Cell[151219, 3394, 121, 2, 36, "Input"],
Cell[151343, 3398, 759, 11, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152139, 3414, 297, 5, 36, "Input"],
Cell[152439, 3421, 955, 19, 54, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[153443, 3446, 132, 2, 33, "Subsubsection"],
Cell[153578, 3450, 496, 8, 57, "Text"],
Cell[CellGroupData[{
Cell[154099, 3462, 243, 6, 36, "Input"],
Cell[154345, 3470, 916, 15, 38, "Output"]
}, Open  ]],
Cell[155276, 3488, 319, 6, 35, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[155656, 3501, 151, 2, 90, "Section"],
Cell[155810, 3505, 206, 2, 35, "Text"],
Cell[CellGroupData[{
Cell[156041, 3511, 107, 1, 33, "Subsubsection"],
Cell[156151, 3514, 255, 5, 35, "Text"],
Cell[CellGroupData[{
Cell[156431, 3523, 262, 7, 42, "Input"],
Cell[156696, 3532, 582, 11, 38, "Output"]
}, Open  ]],
Cell[157293, 3546, 211, 2, 35, "Text"],
Cell[CellGroupData[{
Cell[157529, 3552, 268, 7, 42, "Input"],
Cell[157800, 3561, 887, 22, 54, "Output"]
}, Open  ]],
Cell[158702, 3586, 439, 11, 36, "Text"],
Cell[CellGroupData[{
Cell[159166, 3601, 279, 6, 42, "Input"],
Cell[159448, 3609, 877, 14, 38, "Output"]
}, Open  ]],
Cell[160340, 3626, 439, 6, 35, "Text"],
Cell[CellGroupData[{
Cell[160804, 3636, 225, 5, 42, "Input"],
Cell[161032, 3643, 1080, 22, 54, "Output"]
}, Open  ]],
Cell[162127, 3668, 149, 2, 35, "Text"],
Cell[CellGroupData[{
Cell[162301, 3674, 487, 13, 36, "Input"],
Cell[162791, 3689, 963, 14, 36, "Output"]
}, Open  ]],
Cell[163769, 3706, 268, 3, 35, "Text"],
Cell[CellGroupData[{
Cell[164062, 3713, 186, 4, 42, "Input"],
Cell[164251, 3719, 934, 16, 34, "Message"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165222, 3740, 376, 7, 42, "Input"],
Cell[165601, 3749, 1551, 25, 31, "Message"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167189, 3779, 224, 5, 42, "Input"],
Cell[167416, 3786, 1593, 26, 32, "Message"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169058, 3818, 111, 1, 33, "Subsubsection"],
Cell[169172, 3821, 393, 7, 35, "Text"],
Cell[CellGroupData[{
Cell[169590, 3832, 677, 18, 42, "Input"],
Cell[170270, 3852, 1052, 20, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171359, 3877, 652, 17, 42, "Input"],
Cell[172014, 3896, 1071, 19, 40, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[173134, 3921, 151, 2, 33, "Subsubsection"],
Cell[173288, 3925, 372, 6, 58, "Text"],
Cell[173663, 3933, 700, 19, 60, "Input"],
Cell[CellGroupData[{
Cell[174388, 3956, 183, 5, 39, "Input"],
Cell[174574, 3963, 300, 6, 39, "Output"]
}, Open  ]],
Cell[174889, 3972, 188, 4, 35, "Text"],
Cell[175080, 3978, 675, 19, 60, "Input"],
Cell[CellGroupData[{
Cell[175780, 4001, 233, 6, 39, "Input"],
Cell[176016, 4009, 1127, 23, 59, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

